The Ricci-flatness that lurks in weight

We introduce two constructions to obtain left-invariant Ricci-flat pseudo-Riemannian metrics on nilpotent Lie groups, one based on gradings, the other on filtrations, both depending on the combinatorics of the set of weights. As an application, we show that every nilpotent Lie algebra of dimension up to $7$ and every nice nilpotent Lie algebra of dimension up to $9$ admit an indefinite Ricci-flat metric.

==> anc/src/ancillary.tex <==
\documentclass[a4paper,10pt,landscape]{article}

\usepackage[utf8]{inputenc}
\usepackage[english]{babel}
\usepackage{comment,xcomment,amssymb,amsmath,color}
\usepackage[top=0.5in,bottom=0.5in,left=0.25in,right=0.25in]{geometry}

\usepackage{array,booktabs}

\newcommand{\hash}{\#}
\newcommand{\norm}[1]{\left\Vert#1\right\Vert}
\newcommand{\abs}[1]{\left\vert#1\right\vert}
\newcommand{\R}{\mathbb{R}}
\newcommand{\im}{\mathrm{Im}\,}         %image of a function
\newcommand{\lie}[1]{\mathfrak{#1}}     %Lie algebras
\newcommand{\g}{\lie{g}}
\usepackage{longtable}
\usepackage[longtable]{multirow}
\newcolumntype{L}{>{$}l<{$}} % math-mode version of "l" column type
\newcolumntype{C}{>{$}c<{$}} % math-mode version of "l" column type

\usepackage{transparent}
\usepackage{eso-pic}

\title{Ancillary file to ``The Ricci-flatness that lurks in weight''}
\author{Diego Conti}
\renewcommand{\thetable}{\Alph{table}}
\usepackage[colorlinks,citecolor=blue]{hyperref}

\begin{document}
\maketitle
\tableofcontents

\section{Construction of Ricci-flat metrics from gradings: the (G1)--(G5) ansatz}
The following tables contain all nice nilpotent Lie algebras of dimension $3$ to $9$, as classifed in \cite{ContiRossi:Construction}. Each row contains the Lie algebra, written in terms of a fixed nice basis $e_1,\dotsc, e_n$, and then either:
\begin{itemize}
\item a grading sequence $w_1,\dotsc, w_n$ satisfying (G1) -- (G5), and a basis $E_1,\dotsc, E_9$ adapted to the grading, with $E_i$ of weight $w_i$;
\item the weights of the action of the diagonal split torus on the nice basis if no grading sequence satisfying (G1) -- (G5)  exists.
\end{itemize}
Notice that by construction the basis $E_1,\dotsc, E_n$ is obtained from $e_1,\dotsc, e_n$ by reordering. Notice also that the weights of the diagonal split torus can also be interpreted as the entries of generic diagonal derivation. See the main paper \cite{skoll} for details.


\subsection{Dimensions 3 through 6}
{
\begin{longtable}[htpc]{L L L}
\caption{Nice nilpotent Lie algebras of dimension $3\leq n\leq 6$ and grading sequences satisfying (G1)--(G5)}\\
\toprule
\g &   w_1,\dotsc, w_n & \text{adapted basis} \\
\midrule
\endfirsthead
\multicolumn{3}{c}{\tablename\ \thetable\ -- \textit{Continued from previous page}} \\
\toprule
\g &   w_1,\dotsc, w_n & \text{adapted basis} \\
\midrule
\endhead
\bottomrule\\[-7pt]
\multicolumn{3}{c}{\tablename\ \thetable\ -- \textit{Continued to next page}} \\
\endfoot
\bottomrule\\[-7pt]
\multicolumn{3}{c}{End of \tablename\ \thetable} \\
\endlastfoot
0,0,e^{12}&\frac{1}{2},\frac{1}{2},1&e_1,e_2,e_3\\

0,0,0&1,1,1&e_1,e_2,e_3\\
\midrule
0,0,e^{12},e^{13}&\lambda_2-\lambda_1,-\lambda_2+2 \lambda_1,\lambda_1,\lambda_2&e_1,e_2,e_3,e_4\\

0,0,0,e^{12}&\frac{1}{2}  \lambda_2,\lambda_1,\frac{1}{2}  \lambda_2,\lambda_2&e_1,e_3,e_2,e_4\\

0,0,0,0&1,1,1,1&e_1,e_2,e_3,e_4\\
\midrule
\input graded5.txt
\midrule
\input graded6.txt
\end{longtable}}

\subsection{Dimension 7}
{
\begin{longtable}[htpc]{L L L}
\caption{Nice nilpotent Lie algebras of dimension $7$ and grading sequences satisfying (G1)--(G5).}\\
\toprule
\g &   w_1,\dotsc, w_7 & \text{adapted basis} \\
\midrule
\endfirsthead
\multicolumn{3}{c}{\tablename\ \thetable\ -- \textit{Continued from previous page}} \\
\toprule
\g &   w_1,\dotsc, w_7 & \text{adapted basis} \\
\midrule
\endhead
\bottomrule\\[-7pt]
\multicolumn{3}{c}{\tablename\ \thetable\ -- \textit{Continued to next page}} \\
\endfoot
\bottomrule\\[-7pt]
\multicolumn{3}{c}{End of \tablename\ \thetable} \\
\endlastfoot
\input graded7.txt
\end{longtable}}

\subsection{Dimension 8}
{
\begin{longtable}[htpc]{L L L}
\caption{Nice nilpotent Lie algebras of dimension $8$ and grading sequences satisfying (G1)--(G5).}\\
\toprule
\g &   w_1,\dotsc, w_8 & \text{adapted basis} \\
\midrule
\endfirsthead
\multicolumn{3}{c}{\tablename\ \thetable\ -- \textit{Continued from previous page}} \\
\toprule
\g &   w_1,\dotsc, w_8 & \text{adapted basis} \\
\midrule
\endhead
\bottomrule\\[-7pt]
\multicolumn{3}{c}{\tablename\ \thetable\ -- \textit{Continued to next page}} \\
\endfoot
\bottomrule\\[-7pt]
\multicolumn{3}{c}{End of \tablename\ \thetable} \\
\endlastfoot
\input graded8.txt
\end{longtable}}

\subsection{Dimension 9}
\begin{footnotesize}
{
\begin{longtable}[htpc]{L L>{\renewcommand{\arraystretch}{1.2}} L}
\caption{Nice nilpotent Lie algebras of dimension $9$ and grading sequences satisfying (G1)--(G5).}\\
\toprule
\g &   w_1,\dotsc, w_9 & \text{adapted basis} \\
\midrule
\endfirsthead
\multicolumn{3}{c}{\tablename\ \thetable\ -- \textit{Continued from previous page}} \\
\toprule
\g &   w_1,\dotsc, w_9 & \text{adapted basis} \\
\midrule
\endhead
\bottomrule\\[-7pt]
\multicolumn{3}{c}{\tablename\ \thetable\ -- \textit{Continued to next page}} \\
\endfoot
\bottomrule\\[-7pt]
\multicolumn{3}{c}{End of \tablename\ \thetable} \\
\endlastfoot
\input graded9.txt
\end{longtable}}
\end{footnotesize}

\section{Construction of Ricci-flat metrics from filtrations: the (F1)--(F5) ansatz}
\label{sec:filtrations}
The following tables contain all nice nilpotent Lie algebras of dimension $3$ to $9$, as classifed in \cite{ContiRossi:Construction}. Each row contains the Lie algebra, written in terms of a fixed nice basis $e_1,\dotsc, e_n$,  a basis $E_1,\dotsc, E_9$ adapted to a filtration and a weight sequence $w_1,\dotsc, w_n$ satisfying (F1) -- (F5) relative to that filtration. Notice that by construction the basis $E_1,\dotsc, E_n$ is obtained from $e_1,\dotsc, e_n$ by reordering.

\subsection{Dimensions 3 through 6}
{
\begin{longtable}[htpc]{L L L}
\caption{Nice nilpotent Lie algebras of dimension $3\leq n\leq 6$ and filtrations satisfying (F1)--(F5)}\\
\toprule
\g &   \text{adapted basis}&w_1,\dotsc, w_n  \\
\midrule
\endfirsthead
\multicolumn{3}{c}{\tablename\ \thetable\ -- \textit{Continued from previous page}} \\
\toprule
\g &   \text{adapted basis}&w_1,\dotsc, w_n  \\
\midrule
\endhead
\bottomrule\\[-7pt]
\multicolumn{3}{c}{\tablename\ \thetable\ -- \textit{Continued to next page}} \\
\endfoot
\bottomrule\\[-7pt]
\multicolumn{3}{c}{End of \tablename\ \thetable} \\
\endlastfoot
\input filtered3.txt
\midrule
\input filtered4.txt
\midrule
\input filtered5.txt
\midrule
\input filtered6.txt
\end{longtable}}


\subsection{Dimension 7}
{
\begin{longtable}[htpc]{L L L}
\caption{Nice nilpotent Lie algebras of dimension $7$ and filtrations satisfying (F1)--(F5)}\\
\toprule
\g &   \text{adapted basis}&w_1,\dotsc, w_7  \\
\midrule
\endfirsthead
\multicolumn{3}{c}{\tablename\ \thetable\ -- \textit{Continued from previous page}} \\
\toprule
\g &   \text{adapted basis}&w_1,\dotsc, w_7  \\
\midrule
\endhead
\bottomrule\\[-7pt]
\multicolumn{3}{c}{\tablename\ \thetable\ -- \textit{Continued to next page}} \\
\endfoot
\bottomrule\\[-7pt]
\multicolumn{3}{c}{End of \tablename\ \thetable} \\
\endlastfoot
\input filtered7.txt
\end{longtable}}
\subsection{Dimension 8}
{
\begin{longtable}[htpc]{L L L}
\caption{Nice nilpotent Lie algebras of dimension $8$ and filtrations satisfying (F1)--(F5)}\\
\toprule
\g &   \text{adapted basis}&w_1,\dotsc, w_8  \\
\midrule
\endfirsthead
\multicolumn{3}{c}{\tablename\ \thetable\ -- \textit{Continued from previous page}} \\
\toprule
\g &   \text{adapted basis}&w_1,\dotsc, w_8  \\
\midrule
\endhead
\bottomrule\\[-7pt]
\multicolumn{3}{c}{\tablename\ \thetable\ -- \textit{Continued to next page}} \\
\endfoot
\bottomrule\\[-7pt]
\multicolumn{3}{c}{End of \tablename\ \thetable} \\
\endlastfoot
\input filtered8.txt
\end{longtable}}

\section{Ricci-flat metrics on nice nilpotent Lie algebras of dimension $9$}
For every $9$-dimensional nice nilpotent Lie algebra, the following table contains sufficient information to determine a Ricci-flat metric. Each row of the table contains one of the following:
\begin{itemize}
\item the string ``(G1)--(G5):'', followed by a grading sequence $w_1,\dotsc, w_n$ satisfying (G1) -- (G5), and a basis $E_1,\dotsc, E_9$ adapted to the grading, with $E_i$ of weight $w_i$;
\item the string ``(F1)--(F5):'', followed by a basis $E_1,\dotsc, E_9$ adapted to a filtration and a weight sequence $w_1,\dotsc, w_n$ satisfying (F1) -- (F5) relative to that filtration;
\item an explicit Ricci-flat metric associated to a permutation of order $2$; for instance, the string $13\ 45\ 67$ represents the metric
\[e^1\odot e^3+e^2\otimes e^2+e^4\odot e^5+e^6\odot e^7+e^8\otimes e^8+e^9\otimes e^9.\]
\end{itemize}

{
\begin{longtable}[htpc]{L L L}
\caption{Ricci-flat metrics on nice nilpotent Lie algebras of dimension $9$}\\
\toprule
\g &   \text{adapted basis}&w_1,\dotsc, w_9 \text{ or metric} \\
\midrule
\endfirsthead
\multicolumn{3}{c}{\tablename\ \thetable\ -- \textit{Continued from previous page}} \\
\toprule
\g &   \text{adapted basis}&w_1,\dotsc, w_9  \text{ or metric}  \\
\midrule
\endhead
\bottomrule\\[-7pt]
\multicolumn{3}{c}{\tablename\ \thetable\ -- \textit{Continued to next page}} \\
\endfoot
\bottomrule\\[-7pt]
\multicolumn{3}{c}{End of \tablename\ \thetable} \\
\endlastfoot
\input any9nice.txt
\end{longtable}}

\begin{thebibliography}{99}
 \bibitem{skoll} D. Conti. The Ricci-flatness that lurks in wait.
 \bibitem{ContiRossi:Construction} D. Conti and Federico A. Rossi. Construction of nice nilpotent Lie groups. Journal of Algebra 525, 311–340. https://doi.org/10.1016/j.jalgebra.2019.01.020
\end{thebibliography}

\end{document}


==> anc/src/filtered3.txt <==
%\begin{array}{ccc}
0,0,e^{12}&e_1,e_2,e_3&2,4,7\\

0,0,0&e_1,e_2,e_3&1,2,3\\

%\end{array}


==> anc/src/filtered4.txt <==
%\begin{array}{ccc}
0,0,e^{12},e^{13}&e_1,e_2,e_3,e_4&2,4,10,13\\

0,0,0,e^{12}&e_1,e_2,e_3,e_4&1,2,4,5\\

0,0,0,0&e_1,e_2,e_3,e_4&1,2,4,5\\

%\end{array}


==> anc/src/filtered5.txt <==
%\begin{array}{ccc}
0,0,e^{12},e^{13},e^{14}&e_1,e_2,e_3,e_4,e_5&2,4,8,12,15\\

0,0,e^{12},e^{13},e^{14}+e^{23}&e_1,e_2,e_3,e_4,e_5&2,4,8,12,15\\

0,0,e^{12},e^{13},e^{23}&e_1,e_2,e_3,e_4,e_5&1,2,4,6,7\\

0,0,0,e^{12},e^{14}&e_1,e_2,e_3,e_4,e_5&2,8,13,16,20\\

0,0,0,e^{12},e^{13}+e^{24}&e_1,e_2,e_3,e_4,e_5&4,4,13,16,20\\

0,0,0,e^{12},e^{13}&e_1,e_2,e_3,e_4,e_5&8,18,27,32,44\\

0,0,0,0,e^{12}&e_1,e_2,e_3,e_4,e_5&2,4,5,6,8\\

0,0,0,0,e^{12}+e^{34}&e_1,e_2,e_3,e_4,e_5&1,1,1,1,2\\

0,0,0,0,0&e_1,e_2,e_3,e_4,e_5&4,8,13,16,20\\

%\end{array}


==> anc/src/filtered6.txt <==
%\begin{array}{ccc}
0,0,e^{12},e^{13},e^{14},e^{15}&e_1,e_2,e_3,e_4,e_5,e_6&4,7,12,19,24,30\\

0,0,e^{12},e^{13},e^{14},e^{15}+e^{23}&e_1,e_2,e_3,e_4,e_5,e_6&4,7,12,19,24,30\\

0,0,-e^{12},e^{13},e^{14},e^{25}+e^{34}&\\

0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24}&e_1,e_2,e_3,e_4,e_5,e_6&2,4,8,18,22,25\\

0,0,-e^{12},e^{13},e^{14}+e^{23},e^{25}+e^{34}&\\

0,0,e^{12},e^{13},e^{23},e^{14}&e_1,e_2,e_3,e_4,e_5,e_6&1,2,4,8,9,10\\

0,0,e^{12},e^{13},e^{23},e^{14}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6&2,2,6,9,10,12\\

0,0,e^{12},-e^{13},e^{23},e^{14}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6&1,1,3,5,6,7\\

0,0,e^{12},e^{13},e^{23},e^{15}+e^{24}&e_1,e_2,e_3,e_4,e_5,e_6&2,8,16,21,28,32\\

0,0,0,e^{12},e^{14},e^{15}&e_1,e_2,e_3,e_4,e_5,e_6&8,13,23,24,36,46\\

0,0,0,e^{12},e^{14},e^{15}+e^{23}&e_1,e_2,e_3,e_4,e_5,e_6&1,4,6,8,10,12\\

0,0,0,e^{12},e^{14},e^{15}+e^{24}&e_1,e_2,e_3,e_4,e_5,e_6&3,12,16,18,24,32\\

0,0,0,-e^{12},e^{14}+e^{23},e^{15}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6&1,4,4,9,11,13\\

0,0,0,e^{12},e^{14},e^{24}&e_1,e_2,e_3,e_4,e_5,e_6&2,4,7,8,12,14\\

0,0,0,e^{12},e^{14},e^{13}+e^{24}&e_1,e_2,e_3,e_4,e_5,e_6&4,7,13,16,23,26\\

0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{24}&e_1,e_2,e_3,e_4,e_5,e_6&2,4,7,8,12,14\\

0,0,0,e^{12},-e^{14}+e^{23},e^{13}+e^{24}&e_1,e_2,e_3,e_4,e_5,e_6&2,4,7,8,12,14\\

0,0,0,e^{12},e^{13},e^{14}&e_1,e_2,e_3,e_4,e_5,e_6&4,6,8,16,19,22\\

0,0,0,e^{12},e^{13},e^{24}&e_1,e_2,e_3,e_4,e_5,e_6&2,4,7,8,12,14\\

0,0,0,e^{12},e^{13},e^{14}+e^{23}&e_1,e_2,e_3,e_4,e_5,e_6&8,14,20,32,39,46\\

0,0,0,e^{12},e^{13},e^{15}+e^{24}&e_1,e_2,e_3,e_4,e_5,e_6&8,19,29,32,44,58\\

0,0,0,e^{12},e^{13},e^{24}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6&1,1,1,3,3,4\\

0,0,0,-e^{12},e^{13},e^{24}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6&1,1,1,3,3,4\\

0,0,0,e^{12},e^{13},e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6&1,1,1,3,3,4\\

0,0,0,e^{12},e^{13},e^{23}&e_1,e_2,e_3,e_4,e_5,e_6&1,3,4,5,6,8\\

0,0,0,0,e^{12},e^{15}&e_1,e_2,e_3,e_4,e_5,e_6&2,12,13,14,16,24\\

0,0,0,0,e^{12},e^{13}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6&2,2,4,5,6,8\\

0,0,0,0,e^{12},e^{15}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6&1,4,4,6,8,10\\

0,0,0,0,e^{12},e^{13}&e_1,e_2,e_3,e_4,e_5,e_6&16,36,50,57,64,88\\

0,0,0,0,e^{12},e^{34}&e_1,e_2,e_3,e_4,e_5,e_6&1,2,2,3,4,5\\

0,0,0,0,e^{12},e^{13}+e^{24}&e_1,e_2,e_3,e_4,e_5,e_6&1,2,4,5,7,8\\

0,0,0,0,e^{13}+e^{24},e^{12}+e^{34}&e_1,e_2,e_4,e_3,e_5,e_6&1,4,4,8,10,12\\

0,0,0,0,-e^{13}+e^{24},e^{12}+e^{34}&e_1,e_2,e_4,e_3,e_5,e_6&1,4,4,10,12,14\\

0,0,0,0,0,e^{12}&e_1,e_2,e_3,e_4,e_5,e_6&8,16,21,26,32,40\\

0,0,0,0,0,e^{12}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6&1,2,2,4,5,6\\

0,0,0,0,0,0&e_1,e_2,e_3,e_4,e_5,e_6&6,12,13,14,16,24\\

%\end{array}


==> anc/src/filtered7.txt <==
%\begin{array}{ccc}
0,0,e^{12},e^{13},e^{14},e^{15},e^{16}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&8,18,32,51,64,80,92\\

0,0,e^{12},e^{13},e^{14},e^{15},e^{16}+e^{23}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&8,23,36,54,67,80,98\\

0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{16}+e^{24}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&2,6,10,13,16,20,24\\

0,0,-e^{12},e^{13},e^{14},e^{15},e^{16}+e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&4,9,16,25,32,38,44\\

0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24},e^{16}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&4,10,16,27,34,40,48\\

0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24},e^{16}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&8,16,42,53,64,88,100\\

0,0,-(-1+\lambda) e^{12},e^{13},\lambda e^{14}+e^{23},e^{15}+e^{24},e^{16}+e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&16,42,68,107,134,160,192\\

0,0,-e^{12},e^{13},e^{14},e^{15},e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&8,14,32,47,64,78,84\\

0,0,-e^{12},e^{13},e^{14},e^{15}+e^{23},e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&2,4,7,11,14,17,20\\

0,0,-e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24},e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&3,11,20,38,50,56,64\\

0,0,e^{12},e^{13},e^{23},e^{14},e^{16}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&2,5,8,15,18,20,24\\

0,0,e^{12},e^{13},e^{23},e^{14},e^{16}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&2,6,16,21,24,28,32\\

0,0,-e^{12},e^{13},e^{23},e^{14},e^{26}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&4,4,12,21,28,32,36\\

0,0,e^{12},e^{13},e^{23},e^{15}+e^{24},e^{16}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&4,10,16,33,42,48,56\\

0,0,-e^{12},e^{13},e^{23},e^{14}+e^{25},e^{26}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&4,4,12,21,26,32,36\\

0,0,-e^{12},-e^{13},e^{23},e^{14}+e^{25},e^{26}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&4,4,12,21,26,32,36\\

0,0,-e^{12},e^{13},e^{23},e^{15}+e^{24},e^{14}+e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&2,2,5,8,8,11,13\\

0,0,e^{12},e^{13},e^{23},e^{14},e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&8,15,32,46,52,64,74\\

0,0,e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&6,16,32,43,52,56,64\\

0,0,e^{12},e^{13},e^{23},e^{15}+e^{24},e^{14}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&6,12,32,41,47,56,64\\

0,0,e^{12},-e^{13},e^{23},-e^{15}+e^{24},e^{14}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&6,12,32,41,47,56,64\\

0,0,0,e^{12},e^{14},e^{15},e^{16}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&8,17,26,32,42,52,62\\

0,0,0,e^{12},e^{14},e^{15},e^{16}+e^{23}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&1,8,11,14,16,20,24\\

0,0,0,e^{12},e^{14},e^{15},e^{16}+e^{24}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&8,27,38,48,62,76,90\\

0,0,0,-e^{12},e^{14},e^{15},e^{26}+e^{45}&e_1,e_2,e_4,e_3,e_5,e_6,e_7&2,2,5,8,8,11,13\\

0,0,0,-e^{12},e^{14},e^{15}+e^{23},e^{16}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&64,246,324,450,545,640,816\\

0,0,0,-e^{12},e^{14},e^{15}+e^{23},e^{26}+e^{45}&e_1,e_2,e_4,e_3,e_5,e_6,e_7&2,2,7,12,12,17,19\\

0,0,0,-e^{12},e^{14},e^{15},e^{13}+e^{26}+e^{45}&e_1,e_2,e_4,e_3,e_5,e_6,e_7&2,2,5,8,8,11,13\\

0,0,0,e^{12},e^{14},e^{15}+e^{24},e^{16}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&4,16,43,64,74,88,96\\

0,0,0,-e^{12},e^{14},e^{15}+e^{24},e^{26}+e^{45}&e_1,e_2,e_4,e_3,e_5,e_6,e_7&2,2,7,12,12,17,19\\

0,0,0,-e^{12},e^{14},e^{15}+e^{23},e^{13}+e^{26}+e^{45}&e_1,e_2,e_4,e_3,e_5,e_6,e_7&2,2,5,8,8,11,13\\

0,0,0,-e^{12},e^{14},e^{15}+e^{24},e^{13}+e^{26}+e^{45}&e_1,e_2,e_4,e_3,e_5,e_6,e_7&2,2,5,8,8,11,13\\

0,0,0,-e^{12},e^{14}+e^{23},e^{15}+e^{34},e^{16}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&1,4,4,12,16,18,20\\

0,0,0,-e^{12},e^{14}+e^{23},e^{15}+e^{34},e^{16}+e^{24}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&5,22,22,55,74,84,96\\

0,0,0,e^{12},e^{14},e^{24},e^{15}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&3,8,21,32,38,44,48\\

0,0,0,e^{12},e^{14},e^{13}+e^{24},e^{15}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&8,14,23,32,45,52,58\\

0,0,0,e^{12},e^{14},e^{24},e^{15}+e^{23}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&1,4,7,9,11,14,16\\

0,0,0,e^{12},e^{14},e^{13}+e^{24},e^{15}+e^{23}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&6,16,29,35,44,56,64\\

0,0,0,e^{12},e^{13}+e^{24},e^{14},e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&4,6,11,16,24,28,31\\

0,0,0,-e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{15}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&5,16,29,54,64,80,88\\

0,0,0,-e^{12},-e^{14}+e^{23},e^{13}+e^{24},e^{15}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&5,16,29,54,64,80,88\\

0,0,0,e^{12},e^{14},e^{24},e^{15}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&8,8,17,24,34,36,44\\

0,0,0,e^{12},-e^{14},e^{24},e^{15}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&8,8,17,24,34,36,44\\

0,0,0,e^{12},e^{14},e^{24},e^{16}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&1,4,11,16,18,22,24\\

0,0,0,e^{12},e^{14},e^{13}+e^{24},e^{16}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&4,7,12,16,22,24,30\\

0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{15}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&8,8,18,23,32,36,44\\

0,0,0,e^{12},-e^{14}+e^{23},e^{13}+e^{24},e^{15}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&8,8,18,23,32,36,44\\

0,0,0,e^{12},e^{13}+e^{24},e^{14}+e^{23},e^{15}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&16,16,35,46,64,72,88\\

0,0,0,e^{12},-e^{13}+e^{24},e^{14}+e^{23},e^{15}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&16,16,35,46,64,72,88\\

0,0,0,e^{12},e^{14},e^{13}+e^{24},e^{15}+e^{26}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&2,2,5,8,12,13,15\\

0,0,0,e^{12},-e^{14},e^{13}+e^{24},e^{15}+e^{26}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&2,2,5,8,12,13,15\\

0,0,0,(-1+A) e^{12},e^{14}+e^{23},A e^{13}+e^{24},e^{15}+e^{26}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&8,8,20,38,51,56,64\\

0,0,0,(-1+A) e^{12},-e^{14}+e^{23},A e^{13}+e^{24},e^{15}+e^{26}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&8,8,20,38,51,56,64\\

0,0,0,e^{12},e^{13},e^{14},e^{16}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&8,17,22,32,43,48,60\\

0,0,0,e^{12},e^{13},e^{24},e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&4,4,12,17,20,24,28\\

0,0,0,e^{12},e^{13},e^{14},e^{16}+e^{23}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&16,52,61,74,86,96,136\\

0,0,0,e^{12},e^{13},e^{14},e^{16}+e^{24}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&16,36,51,64,82,96,120\\

0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&1,1,3,4,5,6,7\\

0,0,0,e^{12},e^{13},e^{14},e^{16}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&1,4,4,10,12,14,16\\

0,0,0,e^{12},e^{13},e^{24},e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&4,4,4,11,16,16,20\\

0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&4,4,8,11,14,16,20\\

0,0,0,-e^{12},e^{13},e^{14}+e^{23},e^{16}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&4,11,14,23,29,32,40\\

0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{16}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&8,22,35,46,52,64,80\\

0,0,0,e^{12},e^{13},e^{14},e^{16}+e^{24}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&1,4,4,10,12,14,16\\

0,0,0,-e^{12},e^{13},e^{14},e^{16}+e^{24}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&2,8,8,11,12,16,20\\

0,0,0,e^{12},e^{13},e^{14},e^{16}+e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&4,9,12,18,22,24,32\\

0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&4,4,4,11,16,16,20\\

0,0,0,(-1+\lambda) e^{12},\lambda e^{13},e^{14}+e^{23},e^{16}+e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&2,6,8,11,13,16,20\\

0,0,0,e^{12},e^{13},e^{14},e^{24}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&16,32,48,64,85,104,116\\

0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&8,16,26,36,47,56,64\\

0,0,0,e^{12},e^{13},e^{14},e^{15}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&4,11,14,18,21,24,32\\

0,0,0,e^{12},e^{13},e^{24},e^{15}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&8,11,24,34,41,48,56\\

0,0,0,e^{12},e^{13},e^{24},e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&4,8,8,21,28,32,36\\

0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&4,11,14,18,21,24,32\\

0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&2,4,7,9,12,14,16\\

0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{24}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&4,11,14,18,21,24,32\\

0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&1,2,2,5,6,7,8\\

0,0,0,-e^{12},e^{13},e^{14},e^{24}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&1,2,2,5,6,7,8\\

0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&3,12,14,17,19,24,32\\

0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&2,4,4,9,12,14,16\\

0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&8,16,26,41,51,64,72\\

0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&5,12,17,23,26,32,40\\

0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{24}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&4,8,8,23,28,32,36\\

0,0,0,-e^{12},e^{13},e^{14}+e^{23},e^{24}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&4,8,8,23,28,32,36\\

0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&2,4,6,9,11,14,16\\

0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{14}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&1,4,4,9,12,14,16\\

0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&40,66,121,204,226,288,336\\

0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{24}+e^{35}&e_2,e_1,e_3,e_4,e_5,e_6,e_7&1,4,4,15,20,22,24\\

0,0,0,-e^{12},e^{13},-e^{25}+e^{34},e^{24}+e^{35}&e_2,e_1,e_3,e_4,e_5,e_6,e_7&1,4,4,15,20,22,24\\

0,0,0,e^{12},e^{13},e^{23},e^{14}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&5,9,12,18,21,24,30\\

0,0,0,e^{12},e^{13},e^{23},e^{15}+e^{24}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&2,4,7,10,12,14,16\\

0,0,0,e^{12},e^{13},e^{23},e^{24}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&2,4,4,7,8,10,12\\

0,0,0,-e^{12},e^{13},e^{23},e^{24}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&1,2,2,5,6,7,8\\

0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&2,4,6,9,11,14,16\\

0,0,0,e^{12},e^{13},e^{23},e^{15}+e^{24}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&2,2,2,5,6,6,8\\

0,0,0,(-1+\lambda) e^{12},\lambda e^{13},e^{23},e^{16}+e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&2,6,8,11,13,16,20\\

0,0,0,0,e^{12},e^{15},e^{16}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&8,18,30,31,32,48,60\\

0,0,0,0,e^{12},e^{15},e^{16}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&1,4,6,9,12,14,16\\

0,0,0,0,e^{12},e^{15},e^{16}+e^{23}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&1,4,6,7,8,10,12\\

0,0,0,0,e^{12},e^{15},e^{16}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&1,3,6,7,8,10,12\\

0,0,0,0,e^{12},e^{15},e^{16}+e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&1,3,6,9,12,14,16\\

0,0,0,0,-e^{12},e^{15}+e^{23},e^{16}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&1,4,4,7,8,10,12\\

0,0,0,0,e^{12},e^{13}+e^{25},e^{14}+e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&1,1,3,4,4,6,7\\

0,0,0,0,e^{12},e^{15},e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&1,2,6,7,8,11,12\\

0,0,0,0,e^{12},e^{15},e^{13}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&8,14,26,29,32,46,52\\

0,0,0,0,e^{12},e^{15},e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&1,3,6,9,12,14,16\\

0,0,0,0,e^{12},e^{15}+e^{23},e^{13}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&4,8,14,15,16,24,28\\

0,0,0,0,e^{12},-e^{15}+e^{23},e^{13}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&6,22,35,46,52,64,80\\

0,0,0,0,e^{12},e^{13}+e^{25},e^{15}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&3,6,14,17,20,28,32\\

0,0,0,0,e^{12},e^{15}+e^{23},e^{14}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&6,22,35,46,52,64,80\\

0,0,0,0,e^{12},e^{13},e^{15}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&4,8,14,15,16,24,28\\

0,0,0,0,e^{12},e^{13},e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&4,8,14,15,16,24,28\\

0,0,0,0,e^{12},e^{34},e^{15}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&14,28,34,59,84,96,112\\

0,0,0,0,e^{12},e^{13},e^{15}+e^{23}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&2,6,8,9,10,12,16\\

0,0,0,0,e^{12},e^{13},e^{15}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&2,5,8,11,16,18,20\\

0,0,0,0,e^{12},e^{13},e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&7,24,28,34,38,48,64\\

0,0,0,0,e^{12},e^{13}+e^{24},e^{15}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&7,14,26,31,38,48,56\\

0,0,0,0,e^{12},e^{34},e^{13}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&4,8,10,17,23,28,32\\

0,0,0,0,e^{12},e^{13},e^{14}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&2,3,6,7,8,10,12\\

0,0,0,0,e^{12},e^{13},e^{15}+e^{24}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&2,4,6,7,8,10,12\\

0,0,0,0,e^{12},e^{13}+e^{24},e^{15}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&8,16,26,35,44,56,64\\

0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&2,3,6,7,8,10,12\\

0,0,0,0,e^{12},e^{13},e^{16}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&16,38,58,61,64,88,116\\

0,0,0,0,e^{12},e^{13},e^{25}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&4,4,4,13,16,16,20\\

0,0,0,0,-e^{12},e^{13},e^{25}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&4,4,4,13,16,16,20\\

0,0,0,0,e^{12},e^{13},e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&4,4,4,13,16,16,20\\

0,0,0,0,e^{12},e^{13},e^{14}+e^{25}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&2,2,2,5,6,6,8\\

0,0,0,0,-e^{12},e^{13},e^{14}+e^{25}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&2,2,2,5,6,6,8\\

0,0,0,0,e^{12},e^{13},e^{15}+e^{24}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&2,2,2,5,6,6,8\\

0,0,0,0,e^{12},e^{13},e^{14}+e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&2,2,2,5,6,6,8\\

0,0,0,0,e^{12},e^{34},e^{15}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&4,4,4,11,16,16,20\\

0,0,0,0,-e^{12},e^{14}+e^{23},e^{16}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&1,4,4,10,12,14,16\\

0,0,0,0,e^{12},e^{34},e^{13}+e^{25}+e^{46}&e_1,e_2,e_4,e_3,e_5,e_6,e_7&4,4,4,11,16,16,20\\

0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{15}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&8,8,18,23,32,36,44\\

0,0,0,0,-e^{14}+e^{23},e^{13}+e^{24},e^{15}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&8,8,18,23,32,36,44\\

0,0,0,0,e^{12},e^{13}+e^{24},e^{14}+e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&4,4,4,11,16,16,20\\

0,0,0,0,e^{13}+e^{24},-e^{12}+e^{34},e^{15}+e^{23}+e^{46}&e_1,e_2,e_4,e_3,e_5,e_6,e_7&4,4,4,17,24,24,28\\

0,0,0,0,-e^{13}+e^{24},-e^{12}+e^{34},e^{15}+e^{23}+e^{46}&e_1,e_2,e_4,e_3,e_5,e_6,e_7&4,4,4,11,16,16,20\\

0,0,0,0,e^{12},e^{13},e^{23}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&2,6,8,9,10,12,16\\

0,0,0,0,e^{12},e^{13},e^{14}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&4,8,14,15,16,24,28\\

0,0,0,0,e^{12},e^{13},e^{24}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&2,10,12,13,14,16,24\\

0,0,0,0,e^{12},e^{13},e^{14}+e^{23}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&16,30,36,51,58,64,88\\

0,0,0,0,e^{12},e^{34},e^{13}+e^{24}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&3,6,8,18,26,28,32\\

0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{24}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&6,12,16,23,28,32,40\\

0,0,0,0,e^{12},-e^{14}+e^{23},e^{13}+e^{24}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&6,12,16,23,28,32,40\\

0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{12}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&7,14,20,37,50,56,64\\

0,0,0,0,e^{14}+e^{23},-e^{13}+e^{24},e^{12}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&7,14,20,37,50,56,64\\

0,0,0,0,0,e^{12},e^{16}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&4,24,26,27,28,32,48\\

0,0,0,0,0,e^{12},e^{13}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&4,4,10,11,12,16,20\\

0,0,0,0,0,e^{12},e^{16}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&4,9,10,13,15,16,24\\

0,0,0,0,0,e^{12},e^{13}+e^{26}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&1,1,2,2,2,3,4\\

0,0,0,0,0,e^{12},e^{13}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&4,24,28,29,30,32,48\\

0,0,0,0,0,e^{12},e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&6,12,14,17,21,24,32\\

0,0,0,0,0,e^{12},e^{13}+e^{24}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&3,6,8,9,10,12,16\\

0,0,0,0,0,e^{13}+e^{24},e^{12}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&14,28,42,62,83,96,112\\

0,0,0,0,0,-e^{13}+e^{24},e^{12}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&2,4,6,9,12,14,16\\

0,0,0,0,0,e^{12},e^{13}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&1,4,4,4,4,6,8\\

0,0,0,0,0,e^{13}+e^{24},e^{12}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&4,8,8,21,28,32,36\\

0,0,0,0,0,0,e^{12}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&16,32,42,47,52,64,80\\

0,0,0,0,0,0,e^{12}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&6,12,14,17,21,24,32\\

0,0,0,0,0,0,e^{12}+e^{34}+e^{56}&e_1,e_2,e_3,e_4,e_5,e_6,e_7&1,1,1,1,1,1,2\\

0,0,0,0,0,0,0&e_1,e_2,e_3,e_4,e_5,e_6,e_7&10,20,26,29,32,40,48\\

%\end{array}


==> anc/src/filtered8.txt <==
%\begin{array}{ccc}
0,0,e^{12},e^{13},e^{14},e^{15},e^{16},e^{17}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,38,52,63,74,85,96,128\\

0,0,e^{12},e^{13},e^{14},e^{15},e^{16},e^{17}+e^{23}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,41,72,108,134,160,186,212\\

0,0,e^{12},e^{13},e^{14},e^{15},e^{16}+e^{23},e^{17}+e^{24}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&64,238,332,456,565,674,768,976\\

0,0,-e^{12},e^{13},e^{14},e^{15},e^{16},e^{17}+e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,5,8,12,16,19,22,26\\

0,0,-e^{12},-e^{13},e^{14},e^{15},e^{16},e^{27}+e^{36}+e^{45}&\\

0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{16}+e^{24},e^{17}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,10,17,24,49,56,63,70\\

0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{16}+e^{24},e^{17}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,14,24,30,35,40,48,60\\

0,0,-e^{12},-e^{13},e^{14},e^{15},e^{16}+e^{23},e^{27}+e^{36}+e^{45}&\\

0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24},e^{16}+e^{25},e^{17}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,40,68,96,208,244,269,294\\

0,0,-(-1+a_3) e^{12},e^{13},a_3 e^{14},e^{15}+e^{23},e^{16}+e^{24},e^{17}+e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,15,22,29,36,42,48,60\\

0,0,-e^{12},e^{13},e^{14},2 e^{15},e^{16}+e^{25}+e^{34},e^{17}+e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,21,34,52,64,83,96,112\\

0,0,-e^{12},e^{13},e^{14},-e^{15}+e^{23},e^{16}+e^{24},e^{27}+e^{36}+e^{45}&\\

0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24},2 e^{16}+e^{25}+e^{34},e^{17}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&24,67,106,156,210,251,288,344\\

0,0,e^{12},-e^{13},e^{14}+e^{23},-e^{15}+e^{24},e^{16}+e^{34},e^{17}+e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&32,78,144,202,257,320,372,424\\

0,0,-(-1+a_4) e^{12},a_4 e^{13},e^{14}+e^{23},a_4 e^{15}+e^{24},-(-2+a_4) e^{16}+e^{25}+e^{34},e^{17}+e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,12,16,31,40,50,56,64\\

0,0,-e^{12},-e^{13},\frac{3}{2} e^{14}-\frac{1}{2} e^{23},e^{15}+\frac{1}{2} e^{24},e^{16}+e^{25}+e^{34},e^{27}+e^{36}+e^{45}&\\

0,0,-e^{12},e^{13},e^{14},e^{15},e^{25}+e^{34},e^{16}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,9,16,25,32,43,48,54\\

0,0,-e^{12},e^{13},e^{14},e^{15},e^{25}+e^{34},e^{16}+e^{23}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,32,56,87,118,147,160,184\\

0,0,-e^{12},e^{13},e^{14},e^{15}+e^{23},e^{25}+e^{34},e^{16}+e^{24}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,5,8,13,17,22,24,28\\

0,0,-e^{12},e^{13},e^{14},2 e^{15},e^{25}+e^{34},e^{17}+e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,22,34,51,64,82,92,110\\

0,0,-e^{12},e^{13},e^{14},2 e^{15}+e^{23},e^{25}+e^{34},e^{17}+e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,10,16,26,34,43,48,56\\

0,0,-e^{12},2 e^{13},e^{14}+e^{23},2 e^{15}+e^{24},e^{25}+e^{34},e^{17}+e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,12,16,31,40,50,56,64\\

0,0,e^{12},e^{13},e^{23},e^{14},e^{16},e^{17}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,9,16,28,34,40,46,52\\

0,0,e^{12},e^{13},e^{23},e^{14},e^{16},e^{17}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&64,144,282,380,469,512,656,760\\

0,0,e^{12},-e^{13},e^{23},e^{14},e^{16},e^{17}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,16,34,44,57,64,80,88\\

0,0,e^{12},e^{13},e^{23},e^{14},e^{16}+e^{25},e^{17}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,17,28,43,48,61,72,86\\

0,0,-e^{12},e^{13},e^{23},e^{14},e^{16},e^{17}+e^{26}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,18,32,48,57,64,76,88\\

0,0,-e^{12},e^{13},e^{23},e^{14},e^{16},e^{26}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,14,32,46,55,64,78,84\\

0,0,-e^{12},e^{13},e^{23},e^{14},e^{26}+e^{34},e^{16}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&13,32,70,96,119,136,180,192\\

0,0,e^{12},-e^{13},e^{23},-e^{15}+e^{24},e^{16}+e^{34},e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&6,48,60,81,120,138,160,192\\

0,0,e^{12},e^{13},e^{23},-e^{14}+e^{25},e^{26}+e^{34},e^{16}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,4,11,16,18,24,30,32\\

0,0,e^{12},-e^{13},e^{23},-e^{14}+e^{25},e^{26}+e^{34},e^{16}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&26,42,132,173,196,248,320,352\\

0,0,e^{12},-e^{13},e^{23},-e^{15}+e^{24},e^{16}+e^{34},e^{14}+e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,4,14,24,42,52,59,61\\

0,0,e^{12},-e^{13},e^{23},-e^{15}+e^{24},e^{16}+e^{25}+e^{34},e^{14}+e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&6,40,67,79,119,134,168,192\\

0,0,e^{12},e^{13},e^{23},e^{14},e^{25},e^{16}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&5,16,34,44,57,64,80,88\\

0,0,e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},e^{16}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,30,64,92,103,118,128,152\\

0,0,-e^{12},e^{13},e^{23},e^{14},e^{25},e^{26}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,16,34,52,66,79,96,104\\

0,0,e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},e^{16}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&64,126,220,330,376,453,512,608\\

0,0,-e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},e^{26}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&7,16,30,44,66,73,88,96\\

0,0,e^{12},e^{13},e^{23},e^{15}+e^{24},e^{14},e^{16}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&64,114,280,380,421,512,640,736\\

0,0,-e^{12},e^{13},e^{23},e^{15}+e^{24},e^{14},e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,6,12,16,19,22,24\\

0,0,e^{12},e^{13},e^{23},e^{15}+e^{24},e^{14}+e^{25},e^{16}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,4,9,14,17,24,24,27\\

0,0,e^{12},-e^{13},e^{23},-e^{15}+e^{24},e^{14}+e^{25},e^{16}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,4,9,14,17,24,24,27\\

0,0,e^{12},e^{13},e^{23},-e^{14}+e^{25},e^{15}+e^{24},e^{26}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,5,8,10,13,15,16\\

0,0,-e^{12},e^{13},e^{23},e^{14}+e^{25},e^{15}+e^{24},e^{26}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,6,8,9,12,15,16\\

0,0,e^{12},e^{13},e^{23},e^{15}+e^{24},e^{14},e^{16}+e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,16,26,36,49,64,64,72\\

0,0,e^{12},e^{13},e^{23},e^{14},e^{25},e^{16}+e^{27}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&32,32,108,162,184,225,256,288\\

0,0,e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},e^{17}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,32,62,88,111,128,156,180\\

0,0,e^{12},e^{13},e^{23},e^{15}+e^{24},e^{14}+e^{25},e^{16}+e^{27}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,8,30,45,52,66,72,80\\

0,0,e^{12},-e^{13},e^{23},-e^{15}+e^{24},e^{14}+e^{25},e^{16}+e^{27}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&32,32,142,189,204,256,336,368\\

0,0,a_1 e^{12},e^{13},e^{23},-(-1+a_1) e^{14},e^{15}+e^{24},e^{17}+e^{26}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&32,72,129,180,256,256,314,366\\

0,0,-e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},e^{16}+e^{27}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,8,22,41,52,65,72,80\\

0,0,-e^{12},e^{13},e^{23},-e^{14},e^{15}+e^{24},e^{16}+e^{27}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,8,22,41,52,65,72,80\\

0,0,a_1 e^{12},e^{13},e^{23},e^{15}+e^{24},-(-1+a_1) e^{14}+e^{25},e^{16}+e^{27}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,8,33,46,51,64,84,92\\

0,0,a_1 e^{12},-e^{13},e^{23},-e^{15}+e^{24},-(-1+a_1) e^{14}+e^{25},e^{16}+e^{27}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,4,13,20,25,32,38,42\\

0,0,0,e^{12},e^{14},e^{15},e^{16},e^{17}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,17,27,32,47,56,68,78\\

0,0,0,e^{12},e^{14},e^{15},e^{16},e^{17}+e^{23}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,32,45,54,67,80,98,116\\

0,0,0,e^{12},e^{14},e^{15},e^{16},e^{17}+e^{24}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,36,53,64,92,110,128,152\\

0,0,0,-e^{12},e^{14},e^{15},e^{16}+e^{23},e^{17}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&32,143,182,228,290,337,384,488\\

0,0,0,-e^{12},e^{14},e^{15}+e^{23},e^{16}+e^{34},e^{17}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,11,16,24,48,56,62,68\\

0,0,0,e^{12},e^{14},e^{15},e^{16}+e^{24},e^{17}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,60,79,96,196,218,240,280\\

0,0,0,-e^{12},e^{14},e^{15},e^{16},e^{17}+e^{26}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,21,48,48,92,112,126,140\\

0,0,0,-e^{12},e^{14},e^{15}+e^{23},e^{16}+e^{34},e^{17}+e^{24}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,11,13,16,26,28,32,40\\

0,0,0,e^{12},e^{14},e^{15}+e^{24},e^{16}+e^{25},e^{17}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,3,6,6,12,14,16,18\\

0,0,0,e^{12},e^{14},e^{15}+e^{24},e^{16}+e^{25},e^{17}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,3,6,8,10,12,14,16\\

0,0,0,e^{12},e^{14},e^{15}+e^{24},e^{16}+e^{25},e^{17}+e^{23}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,8,8,14,17,20,22\\

0,0,0,-e^{12},e^{14}+e^{23},e^{15}+e^{34},e^{16}+e^{35},e^{17}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,12,12,25,32,42,48,54\\

0,0,0,-(-1+a_3) e^{12},e^{14},a_3 e^{15}+e^{24},e^{16}+e^{25},e^{17}+e^{26}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,3,6,6,12,14,16,18\\

0,0,0,-e^{12},e^{14}+e^{23},e^{15}+e^{34},e^{16}+e^{35},e^{17}+e^{24}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,4,8,13,16,18,20\\

0,0,0,-e^{12},e^{14}+e^{23},e^{15}+e^{34},e^{16}+e^{24}+e^{35},e^{17}+e^{25}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,4,13,16,23,25,27\\

0,0,0,-e^{12},e^{14},e^{15},e^{16},e^{26}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,3,8,8,16,20,23,24\\

0,0,0,-e^{12},e^{14},e^{15},e^{16},e^{13}+e^{26}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,3,8,8,16,20,23,24\\

0,0,0,-e^{12},e^{14},e^{15},e^{16}+e^{23},e^{26}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,5,8,8,16,18,20,24\\

0,0,0,-e^{12},e^{14},e^{15},e^{16}+e^{24},e^{26}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,5,8,8,16,18,20,24\\

0,0,0,-e^{12},e^{14},e^{15}+e^{23},e^{16}+e^{34},e^{26}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,5,8,8,16,18,20,24\\

0,0,0,-e^{12},e^{14},e^{15},e^{16}+e^{23},e^{13}+e^{26}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,7,16,16,32,38,44,48\\

0,0,0,-e^{12},e^{14},e^{15},-e^{16}+e^{23},e^{13}+e^{26}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,7,16,16,36,42,48,52\\

0,0,0,-e^{12},e^{14},e^{15},e^{16}+e^{24},e^{13}+e^{26}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,7,16,16,36,42,48,52\\

0,0,0,-e^{12},e^{14},e^{15}+e^{23},e^{16}+e^{34},e^{13}+e^{26}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,3,8,8,16,20,23,24\\

0,0,0,-e^{12},e^{14},e^{15}+e^{24},e^{16}+e^{25},e^{26}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&3,7,16,16,32,38,44,48\\

0,0,0,-e^{12},e^{14},e^{15}+e^{24},e^{16}+e^{25},e^{13}+e^{26}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,7,16,16,32,38,44,48\\

0,0,0,e^{12},e^{14},e^{24},e^{15},e^{17}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,20,27,32,68,74,80,96\\

0,0,0,e^{12},e^{14},e^{13}+e^{24},e^{15},e^{17}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,33,51,56,91,96,116,142\\

0,0,0,e^{12},e^{14},e^{24},e^{15},e^{17}+e^{23}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&6,28,34,40,65,74,80,96\\

0,0,0,e^{12},e^{14},e^{13}+e^{24},e^{15},e^{17}+e^{23}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,7,15,16,23,24,32,38\\

0,0,0,e^{12},-e^{14},e^{13}+e^{24},e^{15},e^{17}+e^{23}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,7,15,16,23,24,32,38\\

0,0,0,e^{12},e^{14},e^{24},e^{15},e^{17}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,6,12,16,21,24,28,32\\

0,0,0,-e^{12},e^{14},e^{24},e^{15},e^{27}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,3,3,5,6,7,8\\

0,0,0,-e^{12},e^{14},e^{24},e^{15}+e^{23},e^{17}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,12,14,16,27,30,32,40\\

0,0,0,-e^{12},e^{14},e^{13}+e^{24},e^{15},e^{27}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,3,3,5,6,7,8\\

0,0,0,-e^{12},e^{14},e^{13}+e^{24},e^{15}+e^{23},e^{17}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,5,6,8,13,15,16,20\\

0,0,0,-e^{12},e^{14},e^{24},e^{15}+e^{23},e^{27}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,3,3,5,6,7,8\\

0,0,0,-e^{12},e^{14},e^{24},e^{15},e^{13}+e^{27}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,3,3,5,6,7,8\\

0,0,0,-e^{12},e^{14},e^{13}+e^{24},e^{15}+e^{23},e^{27}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,3,3,5,6,7,8\\

0,0,0,e^{12},e^{14},e^{13}+e^{24},e^{15}+e^{23},e^{17}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,7,15,16,23,24,32,38\\

0,0,0,-e^{12},e^{14},e^{24},e^{15}+e^{23},e^{13}+e^{27}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,3,3,5,6,7,8\\

0,0,0,e^{12},e^{14},e^{13}+e^{24},e^{15},e^{17}+e^{26}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,33,51,56,91,96,116,142\\

0,0,0,-e^{12},e^{14},e^{24},e^{15}+e^{23},e^{17}+e^{26}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&3,10,14,16,26,28,32,40\\

0,0,0,(-1+a_2) e^{12},e^{14},a_2 e^{13}+e^{24},e^{15}+e^{23},e^{17}+e^{26}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,5,7,8,13,14,16,20\\

0,0,0,e^{12},e^{13}+e^{24},e^{14},e^{25}+e^{34},e^{27}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,2,4,8,12,15,16,18\\

0,0,0,-e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{15}+e^{34},e^{17}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,5,6,8,13,15,16,20\\

0,0,0,-e^{12},e^{14}+e^{23},-e^{13}+e^{24},e^{15}+e^{34},e^{17}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,5,6,8,13,15,16,20\\

0,0,0,e^{12},e^{13}+e^{24},e^{14},e^{25}+e^{34},e^{16}+e^{27}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,2,4,8,12,15,16,18\\

0,0,0,e^{12},e^{13}+e^{24},2 e^{14},e^{25}+e^{34},e^{17}+e^{36}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,8,8,18,18,24,26\\

0,0,0,-e^{12},e^{14}+e^{23},e^{13}+2 e^{24},e^{15}+e^{34},e^{27}+e^{36}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,3,3,5,5,7,8\\

0,0,0,-e^{12},-e^{14}+e^{23},e^{13}+2 e^{24},e^{15}+e^{34},e^{27}+e^{36}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,3,3,5,5,7,8\\

0,0,0,e^{12},e^{14},e^{24},e^{16}+e^{25},e^{17}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,8,16,16,28,33,40,44\\

0,0,0,-e^{12},e^{14},e^{24},e^{15}+e^{26},e^{27}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,2,6,6,10,11,14,16\\

0,0,0,-e^{12},-e^{14},e^{24},e^{15}+e^{26},e^{27}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,2,6,6,10,11,14,16\\

0,0,0,-e^{12},e^{14},e^{24},e^{15}+e^{26},e^{13}+e^{27}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,2,6,6,10,11,14,16\\

0,0,0,-e^{12},-e^{14},e^{24},e^{15}+e^{26},e^{13}+e^{27}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,2,6,6,10,11,14,16\\

0,0,0,e^{12},e^{14},e^{24},e^{16}+e^{25},e^{17}+e^{23}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,8,16,16,32,37,44,48\\

0,0,0,-e^{12},e^{14},e^{24},e^{16}+e^{25},e^{15}+e^{27}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,2,7,7,12,12,17,19\\

0,0,0,e^{12},e^{14},e^{13}+e^{24},e^{16}+e^{25},e^{17}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,8,16,16,28,33,40,44\\

0,0,0,e^{12},e^{14},e^{13}+e^{24},e^{16}+e^{25},e^{17}+e^{23}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,8,16,16,32,37,44,48\\

0,0,0,-e^{12},e^{14},e^{13}+e^{24},e^{16}+e^{25},e^{27}+e^{35}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,3,3,5,5,7,8\\

0,0,0,e^{12},-e^{13}+e^{24},e^{14}+e^{23},-2 e^{16}+e^{25}+e^{34},e^{17}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,8,16,16,36,41,48,52\\

0,0,0,e^{12},-e^{13}+e^{24},-e^{14}+e^{23},-2 e^{16}+e^{25}+e^{34},e^{17}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,8,16,16,36,41,48,52\\

0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{15}+e^{26},e^{17}+e^{35}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,8,8,18,18,24,26\\

0,0,0,e^{12},-e^{14}-e^{23},-e^{13}+e^{24},e^{15}+e^{26},e^{17}+e^{35}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,8,8,18,18,24,26\\

0,0,0,e^{12},e^{13}+e^{24},e^{14}+e^{23},e^{15}+e^{26},e^{17}+e^{35}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,8,8,18,18,24,26\\

0,0,0,e^{12},-e^{13}+e^{24},e^{14}+e^{23},e^{15}+e^{26},e^{17}+e^{35}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,8,8,18,18,24,26\\

0,0,0,e^{12},2 e^{14},e^{13}+e^{24},e^{15}+e^{26}+e^{34},e^{17}+e^{35}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,8,8,18,18,24,26\\

0,0,0,e^{12},2 e^{14},e^{13}+e^{24},-e^{15}+e^{26}+e^{34},e^{17}+e^{35}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,8,8,18,18,24,26\\

0,0,0,-e^{12},e^{14},-e^{13}+e^{24},e^{15}+e^{26}+e^{34},e^{27}+e^{36}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,3,3,5,5,7,8\\

0,0,0,-e^{12},-e^{14},-e^{13}+e^{24},e^{15}+e^{26}+e^{34},e^{27}+e^{36}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,3,3,5,5,7,8\\

0,0,0,e^{12},(1+a_3) e^{14}+(-1+a_3) e^{23},a_3 e^{13}+e^{24},e^{15}+e^{26}+e^{34},e^{17}+e^{35}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,4,8,8,19,19,24,27\\

0,0,0,e^{12},(1+a_3) e^{14}-(-1+a_3) e^{23},a_3 e^{13}+e^{24},-e^{15}+e^{26}+e^{34},e^{17}+e^{35}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,8,8,18,18,24,26\\

0,0,0,e^{12},e^{13},e^{14},e^{16},e^{17}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,31,53,56,93,96,124,146\\

0,0,0,e^{12},e^{13},e^{24},e^{26},e^{27}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,8,31,34,45,48,68,76\\

0,0,0,e^{12},e^{13},e^{14},e^{16},e^{17}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,29,36,42,49,54,64,88\\

0,0,0,e^{12},e^{13},e^{24},e^{26},e^{27}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,16,62,72,93,108,144,160\\

0,0,0,-e^{12},e^{13},e^{24},e^{26},e^{27}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,16,42,72,92,107,128,144\\

0,0,0,e^{12},e^{13},e^{14},e^{16},e^{17}+e^{23}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,23,34,37,45,48,62,76\\

0,0,0,e^{12},e^{13},e^{24},e^{26},e^{15}+e^{27}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,2,8,11,12,16,20,22\\

0,0,0,e^{12},e^{13},e^{14},e^{16},e^{17}+e^{24}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,14,19,20,25,26,32,44\\

0,0,0,e^{12},e^{13},e^{24},e^{26},e^{14}+e^{27}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,8,21,22,31,32,44,52\\

0,0,0,-e^{12},e^{13},e^{14},e^{16},e^{27}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,3,3,5,5,7,8\\

0,0,0,e^{12},e^{13},e^{24},e^{26},e^{17}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,8,8,16,16,22,24\\

0,0,0,-e^{12},e^{13},e^{14},e^{16}+e^{23},e^{17}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,7,10,12,14,16,20,24\\

0,0,0,e^{12},e^{13},e^{14},e^{16}+e^{23},e^{17}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&64,200,277,315,366,404,512,656\\

0,0,0,e^{12},e^{13},e^{14},e^{16},e^{17}+e^{24}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,46,62,72,93,103,124,160\\

0,0,0,-e^{12},e^{13},e^{14},e^{16},e^{17}+e^{24}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,46,62,72,93,103,124,160\\

0,0,0,e^{12},e^{13},e^{14},e^{16},e^{17}+e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,14,19,20,25,26,32,44\\

0,0,0,e^{12},e^{13},e^{24},e^{26},e^{14}+e^{27}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,16,62,72,93,108,144,160\\

0,0,0,-e^{12},e^{13},e^{24},e^{26},e^{14}+e^{27}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,8,26,36,49,59,72,80\\

0,0,0,-e^{12},e^{13},e^{14},e^{16}+e^{23},e^{27}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,3,3,5,5,7,8\\

0,0,0,-e^{12},e^{13},e^{14},e^{16},e^{27}+e^{35}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,3,3,5,5,7,8\\

0,0,0,-e^{12},-e^{13},e^{14},e^{16},e^{27}+e^{35}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,3,3,5,5,7,8\\

0,0,0,e^{12},e^{13},e^{24},e^{26},e^{17}+e^{35}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,8,8,18,18,24,26\\

0,0,0,e^{12},e^{13},e^{24},e^{26},e^{17}+e^{23}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,8,8,18,18,24,26\\

0,0,0,e^{12},e^{13},e^{14},e^{16}+e^{24},e^{17}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,46,67,72,97,102,128,164\\

0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{26},e^{16}+e^{27}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,8,21,22,31,32,44,52\\

0,0,0,(-1+a_2) e^{12},a_2 e^{13},e^{14},e^{16}+e^{23},e^{17}+e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&32,94,126,148,202,213,256,328\\

0,0,0,-e^{12},e^{13},e^{14},e^{16},e^{15}+e^{27}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,3,3,5,5,7,8\\

0,0,0,-e^{12},e^{13},e^{14},e^{16}+e^{24},e^{27}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,3,3,5,5,7,8\\

0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{26},e^{17}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,4,10,10,18,18,25,28\\

0,0,0,-e^{12},e^{13},e^{14},e^{16}+e^{23},e^{27}+e^{35}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,3,3,5,5,7,8\\

0,0,0,-e^{12},-e^{13},e^{14},e^{16}+e^{23},e^{27}+e^{35}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,3,3,5,5,7,8\\

0,0,0,-e^{12},e^{13},e^{14},e^{16}+e^{23},e^{15}+e^{27}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,3,3,5,5,7,8\\

0,0,0,-e^{12},-e^{13},e^{14},e^{16}+e^{23},e^{15}+e^{27}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,3,3,5,5,7,8\\

0,0,0,e^{12},e^{13},e^{14},e^{16}+e^{24},e^{17}+e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&64,169,253,318,388,418,512,656\\

0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{26},e^{16}+e^{27}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,2,7,9,10,12,16,18\\

0,0,0,-e^{12},e^{13},e^{24},e^{14}+e^{26},e^{16}+e^{27}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,16,62,72,93,108,144,160\\

0,0,0,-e^{12},e^{13},e^{14},e^{16}+e^{24},e^{27}+e^{35}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,3,3,5,5,7,8\\

0,0,0,-e^{12},-e^{13},e^{14},e^{16}+e^{24},e^{27}+e^{35}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,3,3,5,5,7,8\\

0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{26},e^{17}+e^{35}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,8,8,18,18,24,26\\

0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{26},e^{17}+e^{23}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,8,8,18,18,24,26\\

0,0,0,-e^{12},e^{13},e^{14}+e^{23},e^{16}+e^{34},e^{17}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,16,16,30,41,48,56,64\\

0,0,0,-e^{12},e^{13},e^{14},e^{16}+e^{24},e^{15}+e^{27}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,3,3,5,5,7,8\\

0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{26},e^{17}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,4,8,8,18,18,23,26\\

0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{26},e^{17}+e^{35}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,8,8,18,18,24,26\\

0,0,0,-e^{12},e^{13},e^{14}+e^{23},e^{16}+e^{34},e^{17}+e^{24}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,16,16,38,53,64,72,80\\

0,0,0,e^{12},-e^{13},e^{14}+e^{23},-2 e^{16}+e^{25}+e^{34},e^{17}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,8,16,16,36,41,48,52\\

0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{26},e^{17}+e^{23}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,4,8,8,19,19,24,27\\

0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{16}+e^{25},e^{17}+e^{36}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,8,8,16,16,22,24\\

0,0,0,e^{12},e^{13},2 e^{14},e^{16}+e^{25}+e^{34},e^{17}+e^{36}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,8,8,18,18,24,26\\

0,0,0,-e^{12},-2 e^{13},e^{14}-e^{23},e^{16}+e^{25}+e^{34},e^{27}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,3,3,5,5,7,8\\

0,0,0,e^{12},(-1+a_3) e^{13},a_3 e^{14}+e^{23},(-2+a_3) e^{16}+e^{25}+e^{34},e^{17}+e^{36}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,8,8,16,16,22,24\\

0,0,0,-e^{12},-2 e^{13},e^{14}-e^{23},e^{16}+e^{25}+e^{34},e^{27}+e^{35}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,3,3,5,5,7,8\\

0,0,0,-e^{12},-2 e^{13},-e^{14}-e^{23},e^{16}+e^{25}+e^{34},e^{27}+e^{35}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,3,3,5,5,7,8\\

0,0,0,-e^{12},-2 e^{13},e^{14}-e^{23},e^{16}+e^{25}+e^{34},e^{15}+e^{27}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,4,4,9,9,12,13\\

0,0,e^{12},e^{13},e^{23},e^{14},e^{25},e^{15}+e^{24}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,8,18,28,34,41,48,52\\

0,0,0,e^{12},e^{14},e^{24},e^{15},e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&5,12,24,32,42,48,56,64\\

0,0,0,e^{12},e^{14},e^{24},e^{15},e^{13}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,17,27,32,65,70,80,92\\

0,0,0,e^{12},e^{14},e^{24},e^{15},e^{16}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,36,51,64,132,146,160,184\\

0,0,0,e^{12},e^{14},e^{24},e^{15}+e^{23},e^{13}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&32,45,121,134,179,192,272,300\\

0,0,0,e^{12},e^{14},e^{24},e^{15}+e^{23},e^{16}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,6,7,8,13,15,16,20\\

0,0,0,e^{12},e^{14},e^{13}+e^{24},e^{15},e^{26}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,27,46,56,86,96,114,132\\

0,0,0,e^{12},e^{14},e^{24},e^{16}+e^{25},e^{15}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&3,12,24,32,38,48,56,64\\

0,0,0,e^{12},-e^{14},e^{24},-e^{16}+e^{25},e^{15}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&12,24,49,64,82,94,112,128\\

0,0,0,e^{12},e^{14},e^{13}+e^{24},e^{15},e^{16}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,17,27,32,49,54,64,76\\

0,0,0,e^{12},e^{14},e^{13}+e^{24},e^{15}+e^{23},e^{26}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,5,7,8,13,14,16,20\\

0,0,0,e^{12},e^{14},e^{13}+e^{24},e^{15}+e^{23},e^{16}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,18,32,32,65,70,80,92\\

0,0,0,e^{12},e^{13}+e^{24},e^{14},e^{25}+e^{34},e^{15}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&5,10,16,22,35,41,48,54\\

0,0,0,-e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{15}+e^{34},e^{16}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&24,64,74,108,153,182,192,240\\

0,0,0,-e^{12},e^{14}+e^{23},-e^{13}+e^{24},e^{15}+e^{34},e^{16}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&32,71,86,140,198,241,256,312\\

0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{16}+e^{25},e^{15}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,8,13,19,24,32,39,42\\

0,0,0,e^{12},-e^{14}+e^{23},e^{13}+e^{24},-e^{16}+e^{25},e^{15}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,8,13,19,24,32,39,42\\

0,0,0,e^{12},e^{14},e^{13}+e^{24},e^{16}+e^{25},e^{15}+e^{26}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&48,77,171,196,269,294,384,440\\

0,0,0,e^{12},-e^{14},e^{13}+e^{24},-e^{16}+e^{25},e^{15}+e^{26}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&48,77,171,196,269,294,384,440\\

0,0,0,a_1 e^{12},(1+a_1) e^{13}+e^{24},e^{14}+e^{23},e^{15}+e^{26},e^{16}+e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,8,17,20,31,34,45,48\\

0,0,0,a_1 e^{12},(1+a_1) e^{13}+e^{24},-e^{14}+e^{23},-e^{15}+e^{26},e^{16}+e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,8,16,16,33,34,44,48\\

0,0,0,e^{12},e^{13},e^{14},e^{24},e^{16}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,30,43,56,78,87,96,116\\

0,0,0,e^{12},e^{13},e^{24},e^{14},e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,15,26,32,66,72,82,92\\

0,0,0,e^{12},e^{13},e^{14},e^{35},e^{16}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,14,20,32,61,76,84,90\\

0,0,0,e^{12},e^{13},e^{24},e^{35},e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,16,30,52,59,81,96,104\\

0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,4,9,10,15,16,22,24\\

0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,5,6,8,9,11,12,16\\

0,0,0,e^{12},e^{13},e^{24},e^{15},e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,22,46,64,128,152,169,180\\

0,0,0,e^{12},e^{13},e^{14},e^{24},e^{16}+e^{23}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,5,6,7,8,11,12\\

0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{16}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,33,42,60,70,87,96,120\\

0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&28,59,85,98,153,168,192,240\\

0,0,0,e^{12},e^{13},e^{14},e^{35},e^{16}+e^{23}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,14,20,32,61,76,84,90\\

0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{35},e^{16}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,11,14,28,31,44,48,55\\

0,0,0,-e^{12},e^{13},e^{14},e^{24}+e^{35},e^{16}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,11,14,28,31,45,48,56\\

0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},e^{16}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,11,14,28,34,45,48,56\\

0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{35},e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,16,30,52,59,81,96,104\\

0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,4,8,12,17,20,24,26\\

0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,8,10,16,19,24,26,32\\

0,0,0,e^{12},e^{13},e^{24},e^{15},e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,6,10,12,16,19,20\\

0,0,0,e^{12},e^{13},e^{24},e^{35},e^{15}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,4,11,20,24,32,38,40\\

0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16}+e^{23}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,42,70,75,91,96,136,156\\

0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{24},e^{16}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,30,43,56,70,84,96,116\\

0,0,0,e^{12},e^{13},e^{14},e^{24},e^{16}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&24,42,56,94,117,150,164,192\\

0,0,0,e^{12},e^{13},e^{24},e^{14},e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,4,6,7,9,11,12\\

0,0,0,e^{12},e^{13},e^{14},e^{35},e^{16}+e^{24}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,11,14,28,31,44,48,55\\

0,0,0,e^{12},e^{13},e^{24},e^{35},e^{14}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&11,22,28,56,62,87,96,112\\

0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{16}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&24,43,54,96,116,149,160,192\\

0,0,0,-e^{12},e^{13},e^{14},e^{15}+e^{23},e^{16}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&24,45,58,96,115,147,160,192\\

0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,8,14,26,32,41,48,52\\

0,0,0,-e^{12},e^{13},e^{24},e^{15}+e^{23},e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,8,14,26,32,41,48,52\\

0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{35},e^{16}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&28,47,62,112,124,168,192,224\\

0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},e^{16}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,3,4,8,10,13,14,16\\

0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,32,54,104,132,165,192,208\\

0,0,0,-e^{12},e^{13},e^{14}+e^{23},e^{35},e^{16}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&3,6,8,16,18,26,28,32\\

0,0,0,e^{12},e^{13},e^{24},e^{14},e^{15}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,26,46,56,86,96,119,132\\

0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16}+e^{24}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,5,6,8,9,11,12,16\\

0,0,0,e^{12},e^{13},e^{24},e^{15},e^{14}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,10,18,24,32,40,47,52\\

0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{35},e^{16}+e^{23}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,11,14,28,31,45,48,56\\

0,0,0,-e^{12},e^{13},e^{14},e^{24}+e^{35},e^{16}+e^{23}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&7,11,14,28,31,45,48,56\\

0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},e^{16}+e^{23}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,8,9,12,13,16,22,24\\

0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,4,6,7,9,11,12\\

0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15},e^{16}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,16,28,35,42,48,64,72\\

0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{24},e^{16}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&24,42,56,94,117,150,164,192\\

0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{35},e^{15}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&6,12,14,28,32,43,48,56\\

0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{15}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&3,6,8,14,16,21,24,28\\

0,0,0,-e^{12},e^{13},e^{14}+e^{23},e^{24},e^{16}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,8,17,22,27,32,40,44\\

0,0,0,-e^{12},e^{13},e^{14}+e^{23},e^{15},e^{16}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&12,23,35,42,61,68,80,96\\

0,0,0,e^{12},e^{13},e^{14},e^{35},e^{16}+e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,11,14,28,31,45,48,56\\

0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{24},e^{16}+e^{23}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,29,38,56,70,87,96,116\\

0,0,0,e^{12},-e^{13},e^{14},e^{15}+e^{24},e^{16}+e^{23}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,29,38,56,70,87,96,116\\

0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{15}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,28,53,58,91,96,130,144\\

0,0,0,e^{12},a_1 e^{13},e^{14},e^{15}+e^{23},e^{16}+e^{24}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,33,42,60,70,87,96,120\\

0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{14}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&32,45,121,134,179,192,272,300\\

0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{24},e^{16}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,4,5,7,8,10,11\\

0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16}+e^{24}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,8,10,16,19,24,26,32\\

0,0,0,-e^{12},e^{13},e^{14},e^{15},e^{16}+e^{24}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,8,10,16,19,24,26,32\\

0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16}+e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,17,22,32,38,47,52,64\\

0,0,0,e^{12},e^{13},e^{24},e^{15},e^{14}+e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&9,24,30,42,60,69,80,96\\

0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},e^{16}+e^{24}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,4,5,8,9,12,14,16\\

0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{14}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,4,8,12,17,20,24,26\\

0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{24}+e^{35},e^{16}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,16,27,44,50,64,80,88\\

0,0,0,-e^{12},e^{13},e^{14}+e^{23},e^{24}+e^{35},e^{16}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,16,27,44,50,64,80,88\\

0,0,0,(-1+a_2) e^{12},a_2 e^{13},e^{14}+e^{23},e^{35},e^{16}+e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,8,8,18,23,32,34,36\\

0,0,0,-e^{12},e^{13},e^{14}+e^{23},e^{24}+e^{35},e^{16}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&3,6,8,16,18,26,28,32\\

0,0,0,-e^{12},-e^{13},e^{14}+e^{23},e^{24}+e^{35},e^{16}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&3,6,8,16,18,26,28,32\\

0,0,0,e^{12},e^{13},e^{14},e^{24},e^{16}+e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,29,38,56,78,87,96,116\\

0,0,0,e^{12},a_1 e^{13},e^{14},e^{15}+e^{23},e^{16}+e^{24}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&24,45,58,96,115,147,160,192\\

0,0,0,-e^{12},a_1 e^{13},e^{14},e^{15}+e^{23},e^{16}+e^{24}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&24,45,58,96,115,147,160,192\\

0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{16}+e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&6,12,16,24,29,36,40,48\\

0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{14}+e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,4,6,12,16,19,22,24\\

0,0,0,-e^{12},e^{13},e^{24},e^{15}+e^{23},e^{14}+e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,4,6,12,16,19,22,24\\

0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24},e^{16}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,18,32,32,66,73,80,92\\

0,0,0,a_1 e^{12},(1+a_1) e^{13},e^{14}+e^{23},e^{15},e^{16}+e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&12,23,35,42,61,68,80,96\\

0,0,0,-e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24},e^{16}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,29,38,56,70,87,96,116\\

0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{35},e^{16}+e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,11,14,28,31,45,48,56\\

0,0,0,e^{12},e^{13},e^{14},-e^{24}+e^{35},e^{16}+e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,11,14,28,31,45,48,56\\

0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},e^{16}+e^{24}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,11,14,28,34,45,48,56\\

0,0,0,-e^{12},e^{13},e^{14},-e^{25}+e^{34},e^{16}+e^{24}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,11,14,28,34,45,48,56\\

0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{14}+e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&10,20,30,44,58,71,84,96\\

0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{24},e^{16}+e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,29,38,56,70,87,96,116\\

0,0,0,(-1+a_2) e^{12},a_2 e^{13},e^{14}+e^{23},e^{24},e^{16}+e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,8,17,22,27,32,40,44\\

0,0,0,a_1 e^{12},(1+a_1) e^{13},e^{14}+e^{23},e^{24}+e^{35},e^{16}+e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&3,6,8,16,18,26,28,32\\

0,0,0,a_1 e^{12},(1+a_1) e^{13},e^{14}+e^{23},-e^{24}+e^{35},e^{16}+e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&3,6,8,16,18,26,28,32\\

0,0,0,a_1 e^{12},(1+a_1) e^{13},e^{14}+e^{23},e^{15}+e^{24},e^{16}+e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,5,8,8,17,18,20,24\\

0,0,0,e^{12},e^{13},e^{14},e^{24},e^{16}+e^{27}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,4,9,10,15,16,20,24\\

0,0,0,e^{12},e^{13},-e^{14},e^{24},e^{16}+e^{27}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,2,7,8,11,12,16,18\\

0,0,0,e^{12},e^{13},e^{14},e^{24},e^{17}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&12,25,37,44,59,66,76,96\\

0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{16}+e^{27}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,4,9,10,15,16,20,24\\

0,0,0,e^{12},e^{13},e^{14},e^{24},e^{16}+e^{27}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,8,14,32,44,53,56,64\\

0,0,0,e^{12},e^{13},-e^{14},e^{24},e^{16}+e^{27}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,8,23,33,38,48,58,66\\

0,0,0,e^{12},e^{13},e^{14},e^{24},e^{17}+e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,12,14,16,25,27,32,40\\

0,0,0,-e^{12},e^{13},e^{24},e^{14}+e^{23},e^{17}+e^{26}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,9,10,15,16,22,24\\

0,0,0,-e^{12},e^{13},e^{24},-e^{14}+e^{23},e^{17}+e^{26}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,9,10,15,16,22,24\\

0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{16}+e^{27}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,4,10,16,29,35,38,42\\

0,0,0,e^{12},e^{13},e^{24},e^{15},e^{17}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,7,15,16,23,24,32,38\\

0,0,0,e^{12},e^{13},e^{24},e^{35},e^{26}+e^{37}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,2,2,7,8,12,12,14\\

0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{24},e^{17}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&32,67,95,112,148,170,192,248\\

0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{27}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,2,2,6,7,10,10,12\\

0,0,0,e^{12},e^{13},e^{14},e^{35},e^{16}+e^{24}+e^{37}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,4,4,14,17,24,24,28\\

0,0,0,e^{12},e^{13},e^{24},e^{35},e^{14}+e^{26}+e^{37}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,4,4,14,17,24,24,28\\

0,0,0,-e^{12},e^{13},e^{14},e^{15},e^{27}+e^{36}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,3,3,5,5,7,8\\

0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24},e^{17}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&32,66,91,112,148,172,192,248\\

0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{24}+e^{35},e^{26}+e^{37}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,2,2,6,8,11,11,13\\

0,0,0,-e^{12},e^{13},-e^{25}+e^{34},e^{24}+e^{35},e^{26}+e^{37}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,4,4,11,12,18,18,22\\

0,0,0,-e^{12},e^{13},e^{24},e^{15}+e^{23},e^{17}+e^{26}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,11,17,20,31,34,40,48\\

0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{14}+e^{27}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,4,4,14,17,24,24,28\\

0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{24},e^{17}+e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,24,30,36,47,53,64,80\\

0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{15}+e^{27}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,4,4,14,17,24,24,28\\

0,0,0,-e^{12},e^{13},e^{14},e^{15}+e^{23},e^{27}+e^{36}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,3,3,5,5,7,8\\

0,0,0,-e^{12},e^{13},e^{14},e^{15}+e^{24},e^{27}+e^{36}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,3,3,5,5,7,8\\

0,0,0,e^{12},e^{13},2 e^{14},e^{25}+e^{34},e^{17}+e^{36}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,8,8,18,18,24,26\\

0,0,0,a_1 e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24},e^{17}+e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,6,12,16,19,22,24\\

0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{24}+e^{35},e^{14}+e^{26}+e^{37}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,4,4,14,17,24,24,28\\

0,0,0,-e^{12},e^{13},-e^{25}+e^{34},e^{24}+e^{35},e^{14}+e^{26}+e^{37}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,4,4,14,17,24,24,28\\

0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{24}+e^{35},e^{14}+e^{27}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,4,4,14,17,24,24,28\\

0,0,0,e^{12},e^{13},e^{25}+e^{34},-e^{24}+e^{35},e^{14}+e^{27}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,4,4,14,17,24,24,28\\

0,0,0,-e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24},e^{27}+e^{36}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,3,3,5,5,7,8\\

0,0,0,e^{12},e^{13},2 e^{14}+e^{23},e^{25}+e^{34},e^{17}+e^{36}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,8,8,18,18,24,26\\

0,0,0,-e^{12},-e^{13},2 e^{15}+e^{24},e^{25}+e^{34},e^{17}+e^{26}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,8,16,16,32,37,44,48\\

0,0,0,-e^{12},e^{13},e^{15}+e^{24},e^{14}+e^{35},e^{26}+e^{37}+e^{45}&\\

0,0,0,e^{12},e^{13},e^{23},e^{14},e^{17}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,12,16,22,27,30,32,40\\

0,0,0,e^{12},e^{13},e^{23},e^{14},e^{17}+e^{24}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,32,54,76,102,115,128,144\\

0,0,0,e^{12},e^{13},e^{23},e^{14},e^{17}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,3,4,6,7,9,10,12\\

0,0,0,e^{12},e^{13},e^{23},e^{24},e^{27}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,8,18,32,39,51,56,64\\

0,0,0,e^{12},e^{13},e^{23},e^{24},e^{15}+e^{27}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,8,18,28,38,43,48,56\\

0,0,0,e^{12},e^{13},e^{23},e^{14},e^{17}+e^{24}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,3,4,6,7,9,10,12\\

0,0,0,-e^{12},e^{13},e^{23},e^{14},e^{17}+e^{24}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,3,4,6,7,9,10,12\\

0,0,0,e^{12},e^{13},e^{23},e^{14},e^{17}+e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,6,8,10,12,14,16\\

0,0,0,e^{12},e^{13},e^{23},e^{24},e^{14}+e^{27}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,8,18,32,39,51,56,64\\

0,0,0,e^{12},e^{13},e^{23},e^{14},e^{17}+e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,24,30,48,60,69,80,96\\

0,0,0,e^{12},-e^{13},e^{23},-2 e^{16}+e^{25}+e^{34},e^{17}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,8,16,16,36,41,48,52\\

0,0,0,-e^{12},-2 e^{13},-e^{23},e^{16}+e^{25}+e^{34},e^{15}+e^{27}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,2,7,7,12,12,17,19\\

0,0,0,e^{12},e^{13},e^{14},e^{24},e^{15}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,6,9,12,16,18,20,24\\

0,0,0,e^{12},e^{13},e^{14},e^{24},e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&20,44,50,80,136,151,160,192\\

0,0,0,e^{12},e^{13},e^{14},e^{24},e^{15}+e^{23}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,29,38,56,78,87,96,116\\

0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{15}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&32,58,76,112,156,181,192,232\\

0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&5,11,14,20,31,37,40,48\\

0,0,0,e^{12},e^{13},e^{14},e^{24},e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,3,4,6,7,8,9\\

0,0,0,e^{12},e^{13},e^{14},e^{15},e^{24}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,11,14,24,28,37,40,48\\

0,0,0,-e^{12},e^{13},e^{14},e^{15},e^{24}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,11,14,24,28,37,40,48\\

0,0,0,e^{12},e^{13},e^{14},e^{15},e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,19,22,32,36,45,48,64\\

0,0,0,e^{12},e^{13},e^{24},e^{15},e^{14}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&64,110,140,224,280,359,384,464\\

0,0,0,e^{12},e^{13},e^{24},e^{15},e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&6,22,31,40,68,74,80,96\\

0,0,0,e^{12},e^{13},e^{24},e^{35},e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&14,28,31,56,62,90,96,112\\

0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,3,4,6,7,8,9\\

0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{24}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,12,14,20,24,29,32,40\\

0,0,0,-e^{12},e^{13},e^{14},e^{15}+e^{23},e^{24}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,12,14,20,24,29,32,40\\

0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&10,24,30,44,49,59,64,80\\

0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{14}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&64,110,140,224,280,359,384,464\\

0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&3,12,15,18,24,31,32,40\\

0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{24},e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,30,42,56,70,85,96,116\\

0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},e^{24}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&3,6,8,16,19,26,28,32\\

0,0,0,-e^{12},e^{13},e^{14},-e^{25}+e^{34},e^{24}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&3,6,8,16,19,26,28,32\\

0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{35},e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&11,22,28,56,62,90,96,112\\

0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24},e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&6,24,30,36,48,59,64,80\\

0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25}+e^{34},e^{24}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&3,6,8,16,19,26,28,32\\

0,0,0,-e^{12},e^{13},e^{14}+e^{23},-e^{25}+e^{34},e^{24}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&3,6,8,16,19,26,28,32\\

0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{14}+e^{35},e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,19,22,56,68,93,96,112\\

0,0,0,e^{12},e^{13},e^{23},e^{14},e^{24}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,24,32,50,57,64,75,84\\

0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,33,42,60,78,87,96,120\\

0,0,0,e^{12},e^{13},e^{23},e^{24},e^{15}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&24,56,74,92,128,145,160,192\\

0,0,0,e^{12},e^{13},e^{23},e^{24},e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&5,12,14,22,32,37,40,48\\

0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,33,42,60,78,87,96,120\\

0,0,0,e^{12},e^{13},e^{23},e^{14},e^{24}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&3,6,8,12,14,18,20,24\\

0,0,0,-e^{12},e^{13},e^{23},e^{14},e^{24}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&3,6,8,12,14,18,20,24\\

0,0,0,e^{12},e^{13},e^{23},e^{14},e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,16,26,36,46,55,64,72\\

0,0,0,e^{12},e^{13},e^{23},e^{24},e^{14}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&9,22,28,40,62,74,80,96\\

0,0,0,e^{12},e^{13},e^{23},e^{24},e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,3,4,6,7,8,9\\

0,0,0,e^{12},e^{13},e^{23},e^{15}+e^{24},e^{14}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,12,14,18,24,29,32,40\\

0,0,0,e^{12},e^{13},e^{23},e^{15}+e^{24},e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&6,24,30,36,48,59,64,80\\

0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{34},e^{24}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&3,6,8,16,19,26,28,32\\

0,0,0,-e^{12},e^{13},e^{23},-e^{25}+e^{34},e^{24}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&25,56,74,109,124,171,192,224\\

0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&6,12,18,24,30,33,40,48\\

0,0,0,e^{12},-e^{13},e^{23},e^{14},e^{15}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&6,12,18,24,30,33,40,48\\

0,0,0,e^{12},e^{13},e^{23},e^{14},e^{16}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,11,20,26,34,37,40,48\\

0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,2,4,7,8,9,10\\

0,0,0,e^{12},e^{13},e^{23},e^{14},e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&12,24,30,48,60,69,80,96\\

0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&3,6,6,12,15,18,20,24\\

0,0,0,(-1+a_2) e^{12},a_2 e^{13},e^{23},e^{14},e^{16}+e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&5,9,12,19,24,27,30,36\\

0,0,0,e^{12},e^{13},e^{23},e^{15}+e^{24},e^{14}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&5,12,18,23,30,33,40,48\\

0,0,0,e^{12},e^{13},e^{23},e^{15}+e^{24},e^{14}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,12,12,26,29,32,41,44\\

0,0,0,-e^{12},e^{13},e^{23},e^{15}+e^{24},e^{14}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,12,12,26,29,32,41,44\\

0,0,0,-e^{12},e^{13},e^{23},e^{15}+e^{24},e^{16}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&48,67,86,144,172,221,248,288\\

0,0,0,-e^{12},e^{13},e^{23},e^{14}+e^{35},e^{16}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&32,44,56,110,123,176,192,220\\

0,0,0,e^{12},a_1 e^{13},e^{23},e^{14}+e^{35},e^{24}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,8,8,22,27,36,40,44\\

0,0,0,e^{12},e^{13},e^{23},e^{24}+e^{35},e^{14}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,8,8,22,27,36,40,44\\

0,0,0,e^{12},-e^{13},e^{23},e^{24}+e^{35},e^{14}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,8,8,22,27,36,40,44\\

0,0,0,-e^{12},-e^{13},e^{23},e^{24}+e^{35},e^{14}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,8,8,22,27,36,40,44\\

0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{34},e^{14}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,8,8,22,27,36,40,44\\

0,0,0,-e^{12},-e^{13},e^{23},e^{25}+e^{34},e^{14}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,8,8,22,27,36,40,44\\

0,0,0,a_1 e^{12},e^{13},e^{23},e^{15}+e^{24},e^{14}+e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,4,6,12,16,19,22,24\\

0,0,0,(-1+a_2) e^{12},a_2 e^{13},e^{23},e^{15}+e^{24},e^{16}+e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,6,8,9,12,15,16,20\\

0,0,0,(-1+a_2) e^{12},a_2 e^{13},e^{23},e^{24}+e^{35},e^{16}+e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&13,32,36,64,72,102,112,128\\

0,0,0,(-1+a_2) e^{12},a_2 e^{13},e^{23},-e^{24}+e^{35},e^{16}+e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&25,56,68,112,118,174,192,224\\

0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{34},e^{15}+e^{24}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,2,6,8,10,11,12\\

0,0,0,a_1 e^{12},a_2 e^{13},e^{23},e^{14}+e^{26}+e^{35},e^{15}+e^{24}+e^{36}&e_1,e_2,e_3,e_4,e_6,e_5,e_8,e_7&4,6,6,14,16,22,27,28\\

0,0,0,a_1 e^{12},(1+a_1) e^{13},e^{23},e^{16}+e^{25}+e^{34},e^{15}+e^{24}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,4,12,15,20,22,24\\

0,0,0,0,e^{12},e^{15},e^{16},e^{17}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&32,158,187,216,236,278,320,432\\

0,0,0,0,e^{12},e^{15},e^{16},e^{17}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,25,34,48,64,72,80,96\\

0,0,0,0,e^{12},e^{15},e^{16},e^{17}+e^{23}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,16,22,25,28,32,40,48\\

0,0,0,0,e^{12},e^{15},e^{16},e^{17}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,54,73,90,96,124,152,180\\

0,0,0,0,-e^{12},e^{15},e^{16},e^{27}+e^{56}&e_1,e_2,e_3,e_5,e_4,e_6,e_7,e_8&1,1,3,3,5,5,7,8\\

0,0,0,0,-e^{12},e^{15},e^{16}+e^{23},e^{17}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&64,246,324,408,450,545,640,816\\

0,0,0,0,e^{12},e^{15},e^{16},e^{17}+e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,12,14,16,18,20,24,32\\

0,0,0,0,-e^{12},e^{15},e^{16},e^{27}+e^{34}+e^{56}&e_1,e_2,e_3,e_5,e_4,e_6,e_7,e_8&1,1,3,3,5,5,7,8\\

0,0,0,0,-e^{12},e^{15},e^{16}+e^{23},e^{27}+e^{56}&e_1,e_2,e_3,e_5,e_4,e_6,e_7,e_8&1,1,3,3,5,5,7,8\\

0,0,0,0,-e^{12},e^{15},e^{16},e^{13}+e^{27}+e^{56}&e_1,e_2,e_3,e_5,e_4,e_6,e_7,e_8&1,1,3,3,5,5,7,8\\

0,0,0,0,-e^{12},e^{15},e^{16}+e^{23},e^{17}+e^{24}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&64,237,298,408,460,550,640,816\\

0,0,0,0,e^{12},e^{15},e^{16}+e^{25},e^{17}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,9,12,16,18,22,24\\

0,0,0,0,-e^{12},e^{15},e^{16}+e^{23},e^{27}+e^{34}+e^{56}&e_1,e_2,e_3,e_5,e_4,e_6,e_7,e_8&1,1,3,3,5,5,7,8\\

0,0,0,0,-e^{12},e^{15},e^{16}+e^{25},e^{27}+e^{56}&e_1,e_2,e_3,e_5,e_4,e_6,e_7,e_8&1,1,3,3,5,5,7,8\\

0,0,0,0,e^{12},e^{15},e^{16}+e^{25},e^{17}+e^{26}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,7,17,24,32,38,44,48\\

0,0,0,0,-e^{12},e^{15},e^{16}+e^{23},e^{13}+e^{27}+e^{56}&e_1,e_2,e_3,e_5,e_4,e_6,e_7,e_8&1,1,3,3,5,5,7,8\\

0,0,0,0,-e^{12},e^{15},e^{16}+e^{23},e^{14}+e^{27}+e^{56}&e_1,e_2,e_3,e_5,e_4,e_6,e_7,e_8&1,1,3,3,5,5,7,8\\

0,0,0,0,-e^{12},e^{15},e^{16}+e^{25},e^{27}+e^{34}+e^{56}&e_1,e_2,e_3,e_5,e_4,e_6,e_7,e_8&1,1,3,3,5,5,7,8\\

0,0,0,0,-e^{12},e^{15},e^{16}+e^{25},e^{13}+e^{27}+e^{56}&e_1,e_2,e_3,e_5,e_4,e_6,e_7,e_8&1,1,3,3,5,5,7,8\\

0,0,0,0,-e^{12},e^{15}+e^{23},e^{16}+e^{35},e^{17}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,4,10,12,16,18,20\\

0,0,0,0,-e^{12},e^{15}+e^{23},e^{16}+e^{35},e^{17}+e^{24}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,4,12,15,20,22,24\\

0,0,0,0,-e^{12},e^{15}+e^{23},e^{16}+e^{35},e^{17}+e^{25}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&5,22,22,48,55,74,84,96\\

0,0,0,0,-e^{12},e^{15}+e^{23},e^{16}+e^{24}+e^{35},e^{17}+e^{36}+e^{45}&e_1,e_2,e_3,e_5,e_4,e_6,e_7,e_8&1,4,8,8,18,18,24,26\\

0,0,0,0,e^{12},e^{15},e^{25},e^{16}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&6,16,42,53,64,76,88,96\\

0,0,0,0,e^{12},e^{15},e^{25}+e^{34},e^{16}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,6,10,13,16,20,24,28\\

0,0,0,0,e^{12},e^{15},e^{13}+e^{25},e^{16}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,14,23,29,32,45,52,58\\

0,0,0,0,e^{12},e^{15},e^{25},e^{16}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,8,13,16,18,22,28,32\\

0,0,0,0,e^{12},e^{15},e^{25},e^{16}+e^{23}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&3,8,12,14,16,22,26,28\\

0,0,0,0,e^{12},e^{15},e^{13}+e^{25},e^{16}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&6,12,20,32,40,51,56,64\\

0,0,0,0,e^{12},e^{15},e^{25}+e^{34},e^{16}+e^{23}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,12,22,29,40,48,56,64\\

0,0,0,0,e^{12},e^{15},e^{13}+e^{25},e^{16}+e^{23}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,3,6,8,10,13,14,16\\

0,0,0,0,e^{12},e^{15},e^{13}+e^{25},e^{16}+e^{24}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,14,21,28,31,42,48,56\\

0,0,0,0,e^{12},e^{13}+e^{25},e^{15},e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&3,6,12,20,24,32,36,40\\

0,0,0,0,e^{12},e^{13}+e^{25},e^{15}+e^{34},e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,16,32,52,62,83,96,104\\

0,0,0,0,-e^{12},e^{15}+e^{23},e^{13}+e^{25},e^{16}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&5,16,29,44,54,64,80,88\\

0,0,0,0,-e^{12},-e^{15}+e^{23},e^{13}+e^{25},e^{16}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&5,16,29,44,54,64,80,88\\

0,0,0,0,-e^{12},e^{15}+e^{23},e^{14}+e^{25},e^{16}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,13,20,32,38,51,56,64\\

0,0,0,0,e^{12},e^{13}+e^{25},e^{15},e^{14}+e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,11,21,31,34,48,55,62\\

0,0,0,0,e^{12},e^{13}+e^{25},e^{15}+e^{34},e^{14}+e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,5,8,16,20,26,28,32\\

0,0,0,0,e^{12},e^{13}+e^{25},-e^{15}+e^{34},e^{14}+e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&5,10,16,32,40,52,56,64\\

0,0,0,0,-e^{12},e^{15}+e^{23},e^{14}+e^{25},e^{16}+e^{24}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&3,8,11,16,18,24,28,32\\

0,0,0,0,-e^{12},e^{15}+e^{23},e^{13}+e^{25},e^{16}+e^{24}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&5,16,29,44,54,64,80,88\\

0,0,0,0,-e^{12},-e^{15}+e^{23},e^{13}+e^{25},e^{16}+e^{24}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&6,13,20,32,38,50,56,64\\

0,0,0,0,e^{12},e^{15},e^{25},e^{16}+e^{27}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,8,17,24,28,38,40,48\\

0,0,0,0,e^{12},-e^{15},e^{25},e^{16}+e^{27}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,8,17,22,24,34,36,44\\

0,0,0,0,e^{12},e^{15},e^{25},e^{17}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,16,35,48,64,74,88,96\\

0,0,0,0,e^{12},e^{15},e^{25},e^{16}+e^{27}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,8,21,28,37,48,54,62\\

0,0,0,0,e^{12},-e^{15},e^{25},e^{16}+e^{27}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,8,21,28,37,48,54,62\\

0,0,0,0,e^{12},e^{15},e^{25},e^{17}+e^{26}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,8,14,16,18,20,28,32\\

0,0,0,0,e^{12},e^{15},e^{13}+e^{25},e^{17}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,7,12,15,16,22,24,30\\

0,0,0,0,e^{12},e^{15},e^{13}+e^{25},e^{17}+e^{26}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,28,42,56,62,77,96,112\\

0,0,0,0,e^{12},e^{15}+e^{23},e^{13}+e^{25},e^{16}+e^{27}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,4,13,16,18,24,28,32\\

0,0,0,0,e^{12},-e^{15}+e^{23},e^{13}+e^{25},e^{16}+e^{27}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,4,13,16,18,24,28,32\\

0,0,0,0,e^{12},e^{13}+e^{25},e^{15}+e^{23},e^{16}+e^{27}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,4,13,16,18,24,28,32\\

0,0,0,0,e^{12},-e^{13}+e^{25},e^{15}+e^{23},e^{16}+e^{27}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,16,35,44,46,64,72,88\\

0,0,0,0,e^{12},e^{15},e^{13}+e^{25},e^{16}+e^{27}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,2,4,7,8,11,12,14\\

0,0,0,0,e^{12},-e^{15},e^{13}+e^{25},e^{16}+e^{27}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,2,4,7,8,11,12,14\\

0,0,0,0,e^{12},e^{15}+e^{23},e^{13}+e^{25},e^{16}+e^{27}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,2,5,8,10,13,14,16\\

0,0,0,0,e^{12},-e^{15}+e^{23},e^{13}+e^{25},e^{16}+e^{27}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,2,5,8,10,13,14,16\\

0,0,0,0,e^{12},e^{15}+e^{23},e^{13}+e^{25},e^{17}+e^{26}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,8,12,15,18,22,24\\

0,0,0,0,e^{12},e^{15}+e^{23},-e^{13}+e^{25},e^{17}+e^{26}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,8,12,15,18,22,24\\

0,0,0,0,e^{12},e^{13}+e^{25},e^{15}+e^{24},e^{16}+e^{27}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,8,21,28,37,48,54,62\\

0,0,0,0,a_1 e^{12},e^{15}+e^{23},(1+a_1) e^{13}+e^{25},e^{16}+e^{27}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,2,4,8,10,13,14,16\\

0,0,0,0,a_1 e^{12},-e^{15}+e^{23},(1+a_1) e^{13}+e^{25},e^{16}+e^{27}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,2,4,8,10,13,14,16\\

0,0,0,0,a_1 e^{12},e^{15}+e^{23},e^{14}+e^{25},e^{17}+e^{26}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,8,12,15,18,22,24\\

0,0,0,0,e^{12},e^{34},e^{15},e^{17}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,12,14,16,28,31,32,40\\

0,0,0,0,e^{12},e^{13},e^{15},e^{17}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,17,22,30,32,43,48,60\\

0,0,0,0,e^{12},e^{13},e^{25},e^{27}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,16,42,56,68,83,96,112\\

0,0,0,0,e^{12},e^{13},e^{15},e^{17}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,9,10,12,14,15,16,24\\

0,0,0,0,e^{12},e^{13},e^{25},e^{27}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,8,18,28,34,43,48,56\\

0,0,0,0,e^{12},e^{13}+e^{24},e^{15},e^{17}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,31,45,56,74,90,96,124\\

0,0,0,0,e^{12},e^{34},e^{15},e^{17}+e^{23}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&3,10,12,16,26,30,32,40\\

0,0,0,0,e^{12},e^{13},e^{15},e^{17}+e^{23}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,52,66,70,74,89,96,136\\

0,0,0,0,e^{12},e^{13},e^{15},e^{17}+e^{24}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,26,30,34,37,43,48,68\\

0,0,0,0,e^{12},e^{13},e^{25},e^{14}+e^{27}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,4,11,14,17,20,24,28\\

0,0,0,0,e^{12},e^{13}+e^{24},e^{15},e^{17}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&3,12,16,17,26,30,32,40\\

0,0,0,0,-e^{12},e^{13}+e^{24},e^{15},e^{17}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,31,45,56,74,90,96,124\\

0,0,0,0,e^{12},e^{34},e^{15},e^{17}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,16,20,25,32,46,48,56\\

0,0,0,0,e^{12},e^{13}+e^{24},e^{15},e^{17}+e^{23}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&13,44,58,63,102,112,128,160\\

0,0,0,0,e^{12},e^{13},e^{15},e^{17}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,36,51,60,64,82,96,120\\

0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{27}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,4,10,14,16,21,24,28\\

0,0,0,0,e^{12},e^{13},e^{15},e^{17}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,4,8,10,12,14,16\\

0,0,0,0,e^{12},e^{13},e^{25},e^{27}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,4,4,14,17,24,24,28\\

0,0,0,0,e^{12},e^{13},e^{15},e^{17}+e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,5,6,8,10,11,12,16\\

0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{27}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,4,10,16,20,25,28,32\\

0,0,0,0,e^{12},e^{13}+e^{24},e^{15},e^{17}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&13,48,58,63,102,116,128,160\\

0,0,0,0,-e^{12},e^{34},e^{15}+e^{23},e^{17}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,24,28,42,64,75,80,96\\

0,0,0,0,e^{12},e^{13},e^{25},e^{16}+e^{27}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,2,6,7,8,10,12,14\\

0,0,0,0,e^{12},e^{34},e^{15},e^{17}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,4,12,16,20,22,24\\

0,0,0,0,e^{12},e^{13}+e^{24},e^{15},e^{17}+e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,34,45,56,74,93,96,124\\

0,0,0,0,-e^{12},e^{13}+e^{24},e^{15},e^{17}+e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,34,45,56,74,93,96,124\\

0,0,0,0,-e^{12},e^{13},e^{15}+e^{23},e^{17}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,11,14,20,23,29,32,40\\

0,0,0,0,-e^{12},e^{13},e^{15}+e^{24},e^{17}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,3,4,4,8,9,10,12\\

0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{27}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,3,3,4,5,6,7\\

0,0,0,0,e^{12},e^{13},e^{15},e^{17}+e^{24}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,4,8,10,12,14,16\\

0,0,0,0,e^{12},e^{13},e^{25},e^{14}+e^{27}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,1,4,5,7,7,8\\

0,0,0,0,e^{12},e^{13},e^{25},e^{16}+e^{27}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,4,10,16,20,25,28,32\\

0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{17}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,44,70,81,92,104,128,160\\

0,0,0,0,e^{12},-e^{13},e^{15}+e^{34},e^{17}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,4,4,10,10,12,14\\

0,0,0,0,-e^{12},e^{13}+e^{24},e^{15}+e^{23},e^{17}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&13,44,53,63,102,112,128,160\\

0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{14}+e^{27}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&32,32,60,110,136,181,192,224\\

0,0,0,0,e^{12},e^{34},e^{15},e^{17}+e^{23}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,6,6,6,13,13,16,19\\

0,0,0,0,e^{12},e^{13},e^{15},e^{17}+e^{25}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&3,12,12,16,18,20,24,32\\

0,0,0,0,-e^{12},e^{13},e^{15},e^{17}+e^{25}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&3,12,12,16,18,20,24,32\\

0,0,0,0,e^{12},e^{13},e^{15},e^{17}+e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,9,12,16,18,22,24,32\\

0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{27}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,4,4,14,17,24,24,28\\

0,0,0,0,-e^{12},e^{13},e^{15}+e^{24},e^{17}+e^{23}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,3,4,4,8,9,10,12\\

0,0,0,0,-e^{12},e^{13},e^{15}+e^{23},e^{17}+e^{24}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,12,14,20,24,29,32,40\\

0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{17}+e^{26}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,6,8,10,12,13,16,20\\

0,0,0,0,e^{12},e^{14}+e^{23},e^{15}+e^{34},e^{17}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,12,12,23,30,36,40,48\\

0,0,0,0,e^{12},e^{34},e^{15},e^{17}+e^{25}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,4,13,16,22,24,26\\

0,0,0,0,e^{12},-e^{13},e^{15}+e^{34},e^{17}+e^{23}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,4,4,10,10,12,14\\

0,0,0,0,a_1 e^{12},(1+a_1) e^{13},e^{15}+e^{23},e^{17}+e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,6,8,10,11,13,16,20\\

0,0,0,0,-e^{12},e^{34},e^{15}+e^{23},e^{17}+e^{35}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,4,4,12,12,14,16\\

0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{25},e^{16}+e^{27}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,4,10,11,14,16,20,24\\

0,0,0,0,e^{12},-e^{13},e^{15}+e^{34},e^{17}+e^{25}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,4,4,10,10,12,14\\

0,0,0,0,-e^{12},e^{13},e^{15}+e^{24},e^{17}+e^{36}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,4,4,10,10,12,14\\

0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{27}+e^{36}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,3,3,5,5,7,8\\

0,0,0,0,e^{12},-e^{13}+e^{24},e^{15}+e^{34},e^{17}+e^{23}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,6,6,6,13,13,16,19\\

0,0,0,0,e^{12},e^{13}+e^{24},e^{15},e^{17}+e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&7,20,27,33,50,56,64,80\\

0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{16}+e^{27}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,3,3,4,5,6,7\\

0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{25},e^{16}+e^{27}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,4,10,16,20,25,28,32\\

0,0,0,0,-e^{12},e^{14}+e^{23},e^{13}+e^{25},e^{16}+e^{27}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,4,10,16,20,25,28,32\\

0,0,0,0,e^{12},e^{14}+e^{23},e^{15}+e^{34},e^{17}+e^{25}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,12,12,23,30,36,40,48\\

0,0,0,0,(-1+a_2) e^{12},e^{14}+e^{23},a_2 e^{13}+e^{25},e^{16}+e^{27}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,8,23,33,38,48,58,66\\

0,0,0,0,e^{12},e^{13},e^{15},e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,32,48,58,64,85,104,116\\

0,0,0,0,e^{12},e^{34},e^{15},e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,16,20,25,32,46,48,56\\

0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{23}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,16,26,32,36,47,56,64\\

0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,5,6,8,10,11,12,16\\

0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&3,6,10,16,20,25,28,32\\

0,0,0,0,e^{12},e^{13}+e^{24},e^{15},e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,25,43,56,70,86,96,116\\

0,0,0,0,e^{12},e^{34},e^{15},e^{13}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&6,20,24,34,52,61,64,80\\

0,0,0,0,e^{12},e^{13},e^{15},e^{14}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,44,54,64,72,85,96,128\\

0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{24}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,28,42,56,62,83,96,112\\

0,0,0,0,e^{12},e^{13}+e^{24},e^{15},e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,25,43,56,70,86,96,116\\

0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,3,4,5,6,7,8,10\\

0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{15}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,28,42,56,62,83,96,112\\

0,0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&32,60,86,112,140,169,192,232\\

0,0,0,0,e^{12},e^{14}+e^{23},e^{15},e^{13}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&64,123,188,237,280,338,384,480\\

0,0,0,0,e^{12},e^{34},e^{15}+e^{23},e^{13}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&3,10,12,16,26,30,32,40\\

0,0,0,0,e^{12},e^{34},-e^{15}+e^{23},e^{13}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,22,28,39,64,74,80,96\\

0,0,0,0,e^{12},e^{34},e^{15}+e^{23},e^{14}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&6,20,24,34,52,61,64,80\\

0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{14}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&32,71,94,120,140,169,192,240\\

0,0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{14}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&32,60,91,112,140,162,192,232\\

0,0,0,0,e^{12},e^{13},-e^{15}+e^{24},e^{14}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&32,60,86,112,140,169,192,232\\

0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{25},e^{15}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,6,10,16,20,25,28,32\\

0,0,0,0,e^{12},e^{13}+e^{24},e^{15}+e^{23},e^{14}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&3,12,16,16,26,30,32,40\\

0,0,0,0,e^{12},e^{13},e^{15},e^{16}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,11,14,16,18,21,24,32\\

0,0,0,0,e^{12},e^{13},e^{25},e^{16}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&28,39,82,100,118,141,168,192\\

0,0,0,0,e^{12},e^{13},e^{25},e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,4,4,8,9,12,14,16\\

0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{23}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,11,14,16,18,21,24,32\\

0,0,0,0,e^{12},e^{13},e^{25},e^{16}+e^{23}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,4,7,8,9,12,14,16\\

0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{24}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,13,18,24,28,35,40,48\\

0,0,0,0,e^{12},e^{13},e^{25},e^{16}+e^{24}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&7,14,23,28,31,38,48,56\\

0,0,0,0,e^{12},e^{13},e^{15},e^{14}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,2,4,5,6,7,8\\

0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,7,10,13,16,19,23,26\\

0,0,0,0,e^{12},e^{13},e^{15},e^{24}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,2,4,5,6,7,8\\

0,0,0,0,e^{12},e^{13},e^{25},e^{14}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,4,4,8,10,12,15,16\\

0,0,0,0,e^{12},e^{13},e^{25},e^{16}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,11,18,28,34,43,48,56\\

0,0,0,0,e^{12},e^{13},e^{25},e^{24}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,4,4,8,9,12,14,16\\

0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,11,14,16,18,21,24,32\\

0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,2,4,5,6,7,8\\

0,0,0,0,-e^{12},e^{13},e^{15},e^{25}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,2,4,5,6,7,8\\

0,0,0,0,e^{12},e^{13},e^{15},e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,5,8,12,14,18,20,24\\

0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,4,4,8,9,12,14,16\\

0,0,0,0,e^{12},e^{13},e^{25},e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,4,6,8,9,11,14,16\\

0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{16}+e^{24}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&7,14,23,28,31,38,48,56\\

0,0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{14}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,6,6,9,12,14,16,20\\

0,0,0,0,-e^{12},e^{13},e^{15}+e^{24},e^{14}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,6,6,9,12,14,16,20\\

0,0,0,0,a_1 e^{12},e^{13},e^{15}+e^{24},e^{16}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,6,8,11,16,18,20,24\\

0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{24}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,4,4,8,9,12,14,16\\

0,0,0,0,e^{12},e^{13},e^{15}+e^{34},e^{16}+e^{24}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,30,35,56,70,86,96,116\\

0,0,0,0,-e^{12},e^{13},e^{15}+e^{34},e^{16}+e^{24}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&32,54,68,109,138,178,192,232\\

0,0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{16}+e^{24}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&3,8,9,12,13,16,22,24\\

0,0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{24}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,4,4,8,9,12,14,16\\

0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{16}+e^{24}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&20,42,60,73,86,103,120,144\\

0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{14}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,18,18,30,35,42,48,60\\

0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{16}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,3,4,6,7,9,10,12\\

0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{24}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,2,4,5,6,7,8\\

0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{16}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,18,24,30,35,42,48,60\\

0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{25}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,2,4,5,6,7,8\\

0,0,0,0,-e^{12},e^{13},e^{15}+e^{23},e^{25}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,2,4,5,6,7,8\\

0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,4,6,8,9,11,14,16\\

0,0,0,0,e^{12},e^{13},e^{15},e^{14}+e^{25}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,2,4,5,6,7,8\\

0,0,0,0,-e^{12},e^{13},e^{15},e^{14}+e^{25}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,2,4,5,6,7,8\\

0,0,0,0,e^{12},e^{13},e^{15},e^{14}+e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,5,8,12,14,18,20,24\\

0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,3,4,6,7,9,10,12\\

0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{24}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,4,4,8,9,12,14,16\\

0,0,0,0,e^{12},e^{13},e^{25},e^{14}+e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&28,56,78,112,124,157,192,224\\

0,0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{16}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&80,158,220,277,344,418,480,576\\

0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{15}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,4,4,7,8,10,13,14\\

0,0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{25}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,2,4,5,6,7,8\\

0,0,0,0,-e^{12},e^{13},e^{15}+e^{24},e^{25}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,2,4,5,6,7,8\\

0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&28,56,78,112,124,157,192,224\\

0,0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,4,6,8,9,11,14,16\\

0,0,0,0,e^{12},e^{13},e^{15}+e^{34},e^{16}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,11,14,21,32,37,40,48\\

0,0,0,0,e^{12},e^{13},e^{15}+e^{34},e^{25}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,2,4,5,6,7,8\\

0,0,0,0,-e^{12},e^{13},e^{15}+e^{34},e^{25}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,2,4,5,6,7,8\\

0,0,0,0,e^{12},e^{13},e^{15}+e^{34},e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,12,14,17,24,27,32,40\\

0,0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{15}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,4,4,8,9,12,14,16\\

0,0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&14,28,38,54,62,79,96,112\\

0,0,0,0,e^{12},e^{13},e^{16}+e^{25},e^{15}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,4,8,9,12,14,16\\

0,0,0,0,e^{12},e^{13},e^{16}+e^{25},e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,8,13,16,18,20,28,32\\

0,0,0,0,e^{12},e^{13},e^{26}+e^{35},e^{25}+e^{36}&e_1,e_2,e_3,e_5,e_4,e_6,e_7,e_8&1,2,4,4,6,6,9,10\\

0,0,0,0,-e^{12},e^{13},-e^{26}+e^{35},e^{25}+e^{36}&e_1,e_2,e_3,e_5,e_4,e_6,e_7,e_8&1,2,4,4,8,8,11,12\\

0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{15}+e^{24}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,4,4,7,8,10,13,14\\

0,0,0,0,e^{12},e^{13},-e^{14}+e^{25},e^{15}+e^{24}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,4,4,7,8,10,13,14\\

0,0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{14}+e^{25}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,6,6,9,12,14,16,20\\

0,0,0,0,e^{12},e^{13},-e^{15}+e^{24},e^{14}+e^{25}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,6,6,9,12,14,16,20\\

0,0,0,0,-e^{12},e^{13},e^{15}+e^{24},e^{14}+e^{25}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,6,6,9,12,14,16,20\\

0,0,0,0,-e^{12},e^{13},-e^{15}+e^{24},e^{14}+e^{25}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,6,6,9,12,14,16,20\\

0,0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{14}+e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,12,14,18,24,27,32,40\\

0,0,0,0,a_1 e^{12},e^{13},e^{15}+e^{24},e^{16}+e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,6,8,11,16,18,20,24\\

0,0,0,0,e^{12},e^{13},e^{15}+e^{34},e^{14}+e^{25}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,6,6,9,12,14,16,20\\

0,0,0,0,-e^{12},e^{13},e^{15}+e^{34},e^{14}+e^{25}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,6,6,9,12,14,16,20\\

0,0,0,0,e^{12},e^{13},e^{15}+e^{34},e^{14}+e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,6,8,14,16,21,24,28\\

0,0,0,0,e^{12},e^{13},-e^{15}+e^{34},e^{14}+e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,5,8,14,16,22,24,28\\

0,0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{15}+e^{24}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,4,4,8,9,12,14,16\\

0,0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{14}+e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&3,6,8,16,20,25,28,32\\

0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{14}+e^{25}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,18,18,30,35,42,48,60\\

0,0,0,0,-e^{12},e^{13},e^{15}+e^{23},e^{14}+e^{25}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,18,18,30,35,42,48,60\\

0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{14}+e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&32,66,84,120,138,165,192,240\\

0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{16}+e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,3,4,6,8,9,10,12\\

0,0,0,0,e^{12},e^{13},e^{16}+e^{25},e^{15}+e^{24}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,4,8,9,12,14,16\\

0,0,0,0,e^{12},e^{13},e^{16}+e^{25},e^{14}+e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&20,37,64,84,94,114,144,168\\

0,0,0,0,e^{12},e^{13},e^{25}+e^{36},e^{14}+e^{26}+e^{35}&e_1,e_2,e_3,e_5,e_4,e_6,e_8,e_7&1,2,4,4,8,8,11,12\\

0,0,0,0,e^{12},e^{13},-e^{25}+e^{36},e^{14}+e^{26}+e^{35}&e_1,e_2,e_3,e_5,e_4,e_6,e_8,e_7&1,2,4,4,9,9,12,13\\

0,0,0,0,e^{12},e^{13},e^{26}+e^{35},e^{14}+e^{25}+e^{36}&e_1,e_2,e_3,e_5,e_4,e_6,e_7,e_8&1,2,4,4,9,9,12,13\\

0,0,0,0,-e^{12},e^{13},-e^{26}+e^{35},e^{14}+e^{25}+e^{36}&e_1,e_2,e_3,e_5,e_4,e_6,e_7,e_8&1,2,4,4,8,8,11,12\\

0,0,0,0,e^{12},e^{13},e^{26}+e^{35},e^{15}+e^{24}+e^{36}&e_1,e_2,e_3,e_4,e_6,e_5,e_8,e_7&2,8,8,18,21,28,32,36\\

0,0,0,0,e^{12},e^{13},e^{14}+e^{26}+e^{35},e^{15}+e^{24}+e^{36}&e_1,e_2,e_3,e_4,e_6,e_5,e_8,e_7&4,8,8,15,16,22,28,30\\

0,0,0,0,a_1 e^{12},e^{13},e^{16}+e^{25}+e^{34},e^{15}+e^{24}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,4,8,9,12,14,16\\

0,0,0,0,e^{12},e^{34},e^{15},e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,4,4,13,16,22,24,26\\

0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,2,7,8,12,13,14\\

0,0,0,0,e^{12},e^{34},e^{15},e^{23}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,4,4,12,12,14,16\\

0,0,0,0,e^{12},e^{34},e^{15},e^{25}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,4,4,13,16,22,24,26\\

0,0,0,0,-e^{12},e^{14}+e^{23},e^{15},e^{16}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,33,42,60,69,87,96,120\\

0,0,0,0,e^{12},e^{13}+e^{24},e^{15},e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&3,6,18,23,28,32,45,48\\

0,0,0,0,e^{12},e^{34},e^{15}+e^{23},e^{13}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,4,4,12,12,14,16\\

0,0,0,0,e^{12},e^{34},e^{15}+e^{23},e^{14}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,4,4,10,17,20,22,24\\

0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{15}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,4,4,13,16,22,24,26\\

0,0,0,0,e^{12},e^{34},e^{15},e^{13}+e^{25}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,4,4,12,12,14,16\\

0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{15}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&3,6,12,12,36,36,44,48\\

0,0,0,0,e^{12},e^{34},e^{15}+e^{36},e^{25}+e^{46}&e_1,e_3,e_2,e_4,e_5,e_6,e_7,e_8&1,2,4,4,9,9,12,13\\

0,0,0,0,-e^{12},e^{14}+e^{23},e^{13}+e^{25},e^{16}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,22,30,56,68,89,96,112\\

0,0,0,0,e^{12},e^{13}+e^{24},e^{15},e^{14}+e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,4,9,11,14,16,22,24\\

0,0,0,0,-e^{12},e^{13}+e^{24},e^{15},e^{16}+e^{23}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,3,4,4,8,9,10,12\\

0,0,0,0,-e^{12},e^{13}+e^{24},e^{15}+e^{23},e^{16}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,7,10,10,17,20,24,27\\

0,0,0,0,-e^{12},e^{14}+e^{23},e^{15}+e^{34},e^{16}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&32,54,68,109,138,178,192,232\\

0,0,0,0,e^{12},e^{13}+e^{24},e^{15}+e^{34},e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&20,48,60,81,120,138,160,192\\

0,0,0,0,-e^{12},-e^{14}+e^{23},e^{16}+e^{35},e^{26}+e^{45}&e_1,e_2,e_3,e_5,e_4,e_6,e_7,e_8&1,5,8,8,16,18,20,24\\

0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{15}+e^{23}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&3,6,12,12,36,36,44,48\\

0,0,0,0,e^{12},e^{34},-e^{13}+e^{25},e^{15}+e^{23}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&3,6,12,12,36,36,44,48\\

0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{15}+e^{24}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,4,4,13,16,22,24,26\\

0,0,0,0,e^{12},e^{34},e^{15}+e^{36},e^{13}+e^{25}+e^{46}&e_1,e_3,e_2,e_4,e_5,e_6,e_7,e_8&1,2,4,4,9,9,12,13\\

0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{16}+e^{25},e^{15}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,16,35,44,58,68,88,96\\

0,0,0,0,-e^{14}+e^{23},e^{13}+e^{24},-e^{16}+e^{25},e^{15}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,12,17,23,32,40,51,54\\

0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{15}+e^{26},e^{35}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,4,4,9,9,12,13\\

0,0,0,0,-e^{14}-e^{23},-e^{13}+e^{24},e^{15}+e^{26},e^{35}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,4,4,9,9,12,13\\

0,0,0,0,-e^{12},e^{14}+e^{23},e^{13}+e^{25},e^{16}+e^{24}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&3,6,12,12,20,24,28,32\\

0,0,0,0,e^{12},e^{13}+e^{24},e^{15}+e^{34},e^{14}+e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,20,24,43,64,74,80,96\\

0,0,0,0,e^{12},e^{13}+e^{24},-e^{15}+e^{34},e^{14}+e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&96,122,182,280,345,428,496,576\\

0,0,0,0,-e^{12},e^{13}+e^{24},e^{15}+e^{34},e^{16}+e^{23}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,3,4,4,9,10,12,13\\

0,0,0,0,-e^{12},-e^{14}+e^{23},e^{16}+e^{35},e^{13}+e^{26}+e^{45}&e_1,e_2,e_3,e_5,e_4,e_6,e_7,e_8&1,5,8,8,16,18,20,24\\

0,0,0,0,e^{12},e^{34},e^{15}+e^{24}+e^{36},e^{13}+e^{25}+e^{46}&e_1,e_3,e_2,e_4,e_5,e_6,e_7,e_8&1,2,4,4,9,9,12,13\\

0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{15}+e^{26},e^{12}+e^{35}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,4,4,9,9,12,13\\

0,0,0,0,-e^{14}-e^{23},-e^{13}+e^{24},e^{15}+e^{26},e^{12}+e^{35}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,4,4,9,9,12,13\\

0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{15}+e^{26},e^{16}+e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&44,88,181,196,299,314,432,480\\

0,0,0,0,e^{14}+e^{23},-e^{13}+e^{24},-e^{15}+e^{26},e^{16}+e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&13,32,70,90,116,136,180,192\\

0,0,0,0,-e^{12},-e^{13}+e^{24},e^{16}+e^{23}+e^{45},e^{14}+e^{26}+e^{35}&e_1,e_2,e_3,e_5,e_4,e_6,e_8,e_7&7,14,48,48,96,116,136,144\\

0,0,0,0,e^{13}-e^{24},e^{12}+e^{34},e^{14}+e^{25}+e^{36},e^{15}+e^{23}+e^{46}&e_1,e_4,e_2,e_3,e_5,e_6,e_8,e_7&1,2,4,4,9,9,12,13\\

0,0,0,0,-e^{13}+e^{24},-e^{12}+e^{34},e^{14}+e^{25}+e^{36},e^{15}+e^{23}+e^{46}&e_1,e_4,e_2,e_3,e_5,e_6,e_8,e_7&1,2,4,4,9,9,12,13\\

0,0,0,0,e^{12},e^{13},e^{23},e^{15}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&20,36,48,63,78,87,96,120\\

0,0,0,0,e^{12},e^{13},e^{34},e^{15}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&12,17,22,35,48,59,64,76\\

0,0,0,0,e^{12},e^{13},e^{34},e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&5,10,12,17,26,30,32,40\\

0,0,0,0,e^{12},e^{13},e^{14},e^{15}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,7,10,14,16,21,24,28\\

0,0,0,0,e^{12},e^{13},e^{14},e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,4,6,7,8,10,12,14\\

0,0,0,0,e^{12},e^{13},e^{24},e^{15}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,6,7,8,14,15,16,20\\

0,0,0,0,e^{12},e^{34},e^{13}+e^{24},e^{15}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,12,14,16,28,31,32,40\\

0,0,0,0,e^{12},e^{13},e^{23},e^{15}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,3,4,6,8,9,10,12\\

0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&20,36,48,62,78,87,96,120\\

0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,8,14,17,20,24,28,32\\

0,0,0,0,e^{12},e^{13},e^{34},e^{15}+e^{23}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&11,22,28,42,64,74,80,96\\

0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&10,20,24,31,40,44,48,64\\

0,0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&10,20,24,31,40,44,48,64\\

0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,6,7,8,14,15,16,20\\

0,0,0,0,e^{12},e^{13},e^{34},e^{14}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&6,12,14,16,26,29,32,40\\

0,0,0,0,e^{12},e^{13},e^{34},e^{15}+e^{24}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&11,22,28,42,64,74,80,96\\

0,0,0,0,e^{12},e^{13},e^{23},e^{14}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&20,33,48,63,78,87,96,120\\

0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&32,68,90,101,120,133,144,192\\

0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&6,12,16,18,26,29,32,40\\

0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,3,4,6,8,9,10,12\\

0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,3,4,6,8,9,10,12\\

0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{15}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,24,32,40,53,64,74,84\\

0,0,0,0,e^{12},-e^{14}+e^{23},e^{13}+e^{24},e^{15}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&20,33,43,50,77,84,96,120\\

0,0,0,0,e^{12},e^{34},e^{14}+e^{23},e^{13}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&14,22,28,42,64,75,80,96\\

0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,6,7,8,14,15,16,20\\

0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{15}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,6,7,8,14,15,16,20\\

0,0,0,0,e^{12},-e^{14}+e^{23},e^{13}+e^{24},e^{15}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,6,7,8,14,15,16,20\\

0,0,0,0,e^{12},e^{13},e^{23},e^{16}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,6,10,13,16,18,20,24\\

0,0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&3,8,8,12,14,16,20,24\\

0,0,0,0,-e^{12},e^{13},e^{23},e^{25}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,2,4,5,6,7,8\\

0,0,0,0,e^{12},e^{13},e^{23},e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,4,6,8,9,11,14,16\\

0,0,0,0,e^{12},e^{13},e^{14},e^{16}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,6,10,13,16,18,20,24\\

0,0,0,0,e^{12},e^{13},e^{24},e^{16}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,4,5,6,7,8,11,12\\

0,0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,2,4,5,6,7,8\\

0,0,0,0,-e^{12},e^{13},e^{14},e^{25}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,6,6,8,9,10,12,16\\

0,0,0,0,e^{12},e^{13},e^{14},e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&32,47,68,96,110,138,152,192\\

0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,2,4,5,6,7,8\\

0,0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,2,4,5,6,7,8\\

0,0,0,0,-e^{12},e^{13},e^{24},e^{25}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,2,4,5,6,7,8\\

0,0,0,0,e^{12},e^{13},e^{24},e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,4,6,8,9,11,14,16\\

0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{16}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,6,10,13,16,18,20,24\\

0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,2,4,5,6,7,8\\

0,0,0,0,-e^{12},e^{13},e^{14}+e^{23},e^{25}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,2,4,5,6,7,8\\

0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&6,12,14,20,24,27,32,40\\

0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{24}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,4,4,7,8,10,12,14\\

0,0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{25}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,2,4,5,6,7,8\\

0,0,0,0,-e^{12},e^{13},e^{24},e^{14}+e^{25}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,2,4,6,7,8,9\\

0,0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,16,25,28,30,32,48,56\\

0,0,0,0,e^{12},e^{13},e^{24},e^{16}+e^{25}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&3,6,8,11,16,18,20,24\\

0,0,0,0,e^{12},e^{13},e^{23},e^{14}+e^{25}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,2,4,5,6,7,8\\

0,0,0,0,-e^{12},e^{13},e^{23},e^{14}+e^{25}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,2,4,5,6,7,8\\

0,0,0,0,e^{12},e^{13},e^{23},e^{15}+e^{24}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,2,4,5,6,7,8\\

0,0,0,0,e^{12},e^{13},e^{23},e^{14}+e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&5,12,16,20,22,26,32,40\\

0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&3,6,6,10,12,14,16,20\\

0,0,0,0,e^{12},e^{13},e^{23},e^{16}+e^{25}+e^{37}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,2,2,4,5,6,6,8\\

0,0,0,0,(-1+a_2) e^{12},a_2 e^{13},e^{23},e^{17}+e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,6,8,9,11,14,16\\

0,0,0,0,e^{12},e^{34},e^{13},e^{15}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,4,4,13,16,22,24,26\\

0,0,0,0,e^{12},e^{34},e^{13},e^{25}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,2,6,8,10,11,12\\

0,0,0,0,e^{12},e^{34},e^{13},e^{25}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,2,2,6,6,7,8\\

0,0,0,0,e^{12},e^{34},e^{13}+e^{24},e^{15}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,6,6,8,21,22,25,28\\

0,0,0,0,e^{12},e^{34},e^{14}+e^{23},e^{15}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,4,4,13,16,22,24,26\\

0,0,0,0,-e^{12},e^{14}+e^{23},e^{13},e^{16}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,3,4,6,7,9,10,12\\

0,0,0,0,e^{12},e^{14}+e^{23},e^{13},e^{26}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,4,4,12,13,15,16\\

0,0,0,0,-e^{12},e^{14}+e^{23},e^{34},e^{16}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,4,7,10,14,16,20,22\\

0,0,0,0,e^{12},e^{34},e^{13},e^{15}+e^{23}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,2,2,6,6,7,8\\

0,0,0,0,e^{12},e^{34},e^{13},e^{15}+e^{24}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,4,4,13,16,22,24,26\\

0,0,0,0,-e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{16}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&11,22,28,37,48,56,64,80\\

0,0,0,0,-e^{12},-e^{14}+e^{23},e^{13}+e^{24},e^{16}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,5,8,10,11,16,18,20\\

0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{12},e^{15}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&14,32,62,83,104,128,164,180\\

0,0,0,0,-e^{14}+e^{23},e^{13}+e^{24},e^{12},e^{15}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,12,17,23,32,40,48,54\\

0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{12},e^{35}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,2,2,6,6,7,8\\

0,0,0,0,e^{14}-e^{23},e^{13}+e^{24},e^{12},e^{35}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,2,2,6,6,7,8\\

0,0,0,0,e^{12},e^{34},e^{13}+e^{24},e^{15}+e^{23}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,2,2,6,6,7,8\\

0,0,0,0,-e^{12},e^{14}+e^{23},e^{13},e^{16}+e^{24}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,4,9,12,14,16,22,24\\

0,0,0,0,e^{12},e^{13}+e^{24},e^{34},e^{14}+e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,8,10,11,16,19,20\\

0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{12}+e^{34},e^{15}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,5,8,8,29,30,32,36\\

0,0,0,0,-e^{14}+e^{23},e^{13}+e^{24},e^{12}+e^{34},e^{15}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,5,8,8,29,30,32,36\\

0,0,0,0,-e^{14}+e^{23},e^{13}+e^{24},-e^{12}+e^{34},e^{15}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&6,12,16,19,32,34,40,48\\

0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{12},e^{15}+e^{26}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,12,17,18,31,32,42,48\\

0,0,0,0,-e^{14}+e^{23},e^{13}+e^{24},e^{12},e^{15}+e^{26}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,4,8,11,16,18,22,24\\

0,0,0,0,e^{12},e^{13},e^{14},e^{17}+e^{25}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,6,6,8,9,10,12,16\\

0,0,0,0,-e^{12},e^{13},e^{14},e^{17}+e^{25}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,6,6,8,9,10,12,16\\

0,0,0,0,e^{12},e^{13},e^{14},e^{17}+e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&32,61,76,95,106,126,136,192\\

0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{27}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,1,3,4,5,5,6\\

0,0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{36}+e^{47}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,1,1,3,3,3,4\\

0,0,0,0,e^{12},-e^{13},e^{14},e^{25}+e^{36}+e^{47}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,1,1,3,3,3,4\\

0,0,0,0,e^{12},e^{13},e^{14},e^{26}+e^{35}+e^{47}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,1,1,3,3,3,4\\

0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{36}+e^{47}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,1,1,3,3,3,4\\

0,0,0,0,-e^{12},e^{13},e^{24},e^{15}+e^{36}+e^{47}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,1,1,3,3,3,4\\

0,0,0,0,-e^{12},e^{13},e^{24},e^{17}+e^{36}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,4,4,8,8,10,12\\

0,0,0,0,(-1+a_2) e^{12},a_2 e^{13},e^{14}+e^{23},e^{17}+e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,6,8,10,11,13,16,20\\

0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{16}+e^{27}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,2,4,4,6,7,8,10\\

0,0,0,0,e^{12},-e^{13},e^{14}+e^{23},e^{16}+e^{27}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,2,4,4,6,7,8,10\\

0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25}+e^{37}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,1,1,3,3,3,4\\

0,0,0,0,e^{12},e^{34},e^{13}+e^{24},e^{15}+e^{26}+e^{37}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,4,4,13,16,22,22,26\\

0,0,0,0,a_1 e^{12},e^{14}+e^{23},(1+a_1) e^{13}+e^{24},e^{16}+e^{27}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,16,32,43,52,64,74,90\\

0,0,0,0,a_1 e^{12},-e^{14}+e^{23},(1+a_1) e^{13}+e^{24},e^{16}+e^{27}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,16,32,43,52,64,74,90\\

0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{15}+e^{36}+e^{47}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,1,1,3,3,3,4\\

0,0,0,0,e^{12},e^{14}-e^{23},e^{13}+e^{24},e^{15}+e^{36}+e^{47}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,1,1,3,3,3,4\\

0,0,0,0,-e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{15}+e^{36}+e^{47}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,1,1,3,3,3,4\\

0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{15}+e^{37}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,1,1,3,3,3,4\\

0,0,0,0,e^{12},-e^{14}+e^{23},e^{13}+e^{24},e^{15}+e^{37}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,1,1,3,3,3,4\\

0,0,0,0,e^{14}+e^{23},a_1 e^{13}+e^{24},(-1+a_1) e^{12}+e^{34},e^{15}+e^{26}+e^{37}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,2,2,5,8,10,10,12\\

0,0,0,0,e^{14}+e^{23},a_1 e^{13}-e^{24},(-1+a_1) e^{12}+e^{34},e^{15}+e^{26}+e^{37}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,2,2,5,8,10,10,12\\

0,0,0,0,e^{12},e^{13},e^{23},e^{14}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,12,16,21,26,29,32,40\\

0,0,0,0,e^{12},e^{13},e^{24},e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&6,12,16,18,26,29,32,40\\

0,0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,16,20,22,29,32,40,48\\

0,0,0,0,e^{12},e^{34},e^{14}+e^{23},e^{13}+e^{24}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&3,6,8,16,26,30,32,36\\

0,0,0,0,e^{12},e^{34},-e^{14}+e^{23},e^{13}+e^{24}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&6,12,16,30,51,60,64,72\\

0,0,0,0,0,e^{12},e^{16},e^{17}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,18,29,30,31,32,48,60\\

0,0,0,0,0,e^{12},e^{16},e^{17}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,7,10,12,14,16,20,24\\

0,0,0,0,0,e^{12},e^{16},e^{17}+e^{23}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,12,16,18,19,20,24,32\\

0,0,0,0,0,e^{12},e^{16},e^{17}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,9,13,14,15,16,22,28\\

0,0,0,0,0,e^{12},e^{16},e^{17}+e^{23}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,5,5,7,8,10,12\\

0,0,0,0,0,e^{12},e^{16},e^{17}+e^{26}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,3,5,6,7,8,10,12\\

0,0,0,0,0,-e^{12},e^{16}+e^{23},e^{17}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,4,6,7,8,10,12\\

0,0,0,0,0,-e^{12},e^{16}+e^{23},e^{17}+e^{36}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,4,4,8,8,10,12\\

0,0,0,0,0,e^{12},e^{13}+e^{26},e^{14}+e^{27}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,3,3,4,4,6,7\\

0,0,0,0,0,e^{12},e^{16},e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,8,13,14,15,16,24,28\\

0,0,0,0,0,e^{12},e^{16},e^{13}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,6,12,13,14,16,22,24\\

0,0,0,0,0,e^{12},e^{16},e^{26}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,8,13,14,15,16,24,28\\

0,0,0,0,0,e^{12},e^{16}+e^{23},e^{13}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,16,28,30,31,32,48,56\\

0,0,0,0,0,e^{12},-e^{16}+e^{23},e^{13}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,16,28,29,30,32,48,56\\

0,0,0,0,0,e^{12},e^{13}+e^{26},e^{16}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&6,9,24,32,40,48,60,64\\

0,0,0,0,0,e^{12},e^{16}+e^{34},e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&6,22,34,43,56,68,80,96\\

0,0,0,0,0,e^{12},e^{16}+e^{23},e^{14}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,16,28,30,31,32,48,56\\

0,0,0,0,0,e^{12},e^{16},e^{13}+e^{26}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,8,8,16,20,23,24\\

0,0,0,0,0,e^{12},e^{13}+e^{26},e^{16}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&3,6,14,14,18,20,28,32\\

0,0,0,0,0,e^{12},e^{16}+e^{34},e^{13}+e^{26}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,8,8,16,20,23,24\\

0,0,0,0,0,e^{12},e^{13}+e^{26},e^{16}+e^{23}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&3,6,14,14,18,20,28,32\\

0,0,0,0,0,e^{12},-e^{13}+e^{26},e^{16}+e^{23}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&3,6,14,14,18,20,28,32\\

0,0,0,0,0,e^{12},e^{13}+e^{26},e^{16}+e^{24}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&3,6,14,16,17,20,28,32\\

0,0,0,0,0,e^{12},e^{16}+e^{24}+e^{35},e^{13}+e^{26}+e^{45}&e_1,e_2,e_3,e_5,e_4,e_6,e_7,e_8&5,12,24,24,48,54,64,72\\

0,0,0,0,0,e^{12},e^{13},e^{16}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,34,52,55,58,64,84,104\\

0,0,0,0,0,e^{12},e^{13},e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,30,52,55,58,64,84,104\\

0,0,0,0,0,e^{12},e^{34},e^{16}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,18,23,28,42,48,56,64\\

0,0,0,0,0,e^{12},e^{13},e^{16}+e^{23}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,12,16,17,18,20,24,32\\

0,0,0,0,0,e^{12},e^{13},e^{16}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,5,8,10,13,16,18,20\\

0,0,0,0,0,e^{12},e^{13},e^{26}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&5,10,14,16,18,20,24,32\\

0,0,0,0,0,e^{12},e^{13}+e^{24},e^{16}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&28,56,84,94,113,128,160,192\\

0,0,0,0,0,e^{12},e^{34},e^{13}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&3,6,11,12,15,16,24,26\\

0,0,0,0,0,e^{12},e^{34},e^{16}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&25,50,68,86,112,136,160,192\\

0,0,0,0,0,e^{12},e^{13}+e^{45},e^{16}&e_1,e_2,e_3,e_4,e_5,e_6,e_8,e_7&4,6,8,8,14,16,21,22\\

0,0,0,0,0,e^{12},e^{13}+e^{45},e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_8,e_7&3,6,14,14,18,20,28,32\\

0,0,0,0,0,e^{12},e^{13},e^{14}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,8,13,14,15,16,24,28\\

0,0,0,0,0,e^{12},e^{13},e^{16}+e^{24}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,12,16,18,19,20,24,32\\

0,0,0,0,0,e^{12},e^{13},e^{16}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,6,8,8,14,16,19,22\\

0,0,0,0,0,e^{12},e^{13},e^{26}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&5,10,14,14,18,20,24,32\\

0,0,0,0,0,e^{12},e^{34},e^{15}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&3,6,8,10,16,17,20,24\\

0,0,0,0,0,e^{12},e^{13}+e^{24},e^{16}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&14,28,40,46,57,64,80,96\\

0,0,0,0,0,e^{12},e^{13}+e^{45},e^{16}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_8,e_7&1,5,8,8,12,16,18,20\\

0,0,0,0,0,e^{12},e^{13}+e^{45},e^{26}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_8,e_7&4,8,12,12,22,23,32,34\\

0,0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&52,84,152,178,193,208,256,320\\

0,0,0,0,0,e^{12},e^{13}+e^{24},e^{16}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&14,28,40,46,53,64,80,96\\

0,0,0,0,0,e^{12},e^{14}+e^{23},e^{16}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,5,8,16,20,28,30,32\\

0,0,0,0,0,e^{12},e^{34},e^{13}+e^{26}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&11,22,34,34,62,68,80,96\\

0,0,0,0,0,e^{12},e^{14}+e^{35},e^{13}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&3,5,8,16,18,26,28,32\\

0,0,0,0,0,e^{12},e^{13}+e^{45},e^{16}+e^{23}&e_1,e_2,e_3,e_4,e_5,e_6,e_8,e_7&1,4,8,8,24,28,30,32\\

0,0,0,0,0,e^{12},e^{14}+e^{35},e^{16}+e^{23}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,8,10,16,17,24,28,32\\

0,0,0,0,0,e^{12},e^{13},e^{14}+e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&3,6,16,20,22,32,36,40\\

0,0,0,0,0,e^{12},e^{13},e^{16}+e^{23}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&5,10,12,12,20,22,24,32\\

0,0,0,0,0,e^{12},e^{13},e^{16}+e^{24}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,4,8,10,14,15,16\\

0,0,0,0,0,e^{12},e^{13}+e^{24},e^{15}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,11,17,20,31,34,40,48\\

0,0,0,0,0,e^{12},e^{13}+e^{45},e^{14}+e^{26}+e^{35}&e_1,e_2,e_3,e_5,e_4,e_6,e_8,e_7&2,4,8,8,14,15,20,22\\

0,0,0,0,0,e^{12},-e^{13}+e^{45},e^{14}+e^{26}+e^{35}&e_1,e_2,e_3,e_5,e_4,e_6,e_8,e_7&13,21,52,52,108,118,144,160\\

0,0,0,0,0,e^{12},e^{13}+e^{45},e^{16}+e^{24}+e^{35}&e_1,e_2,e_3,e_5,e_4,e_6,e_8,e_7&1,3,6,6,12,14,16,18\\

0,0,0,0,0,e^{12},e^{13}+e^{24},e^{14}+e^{26}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&5,10,14,16,25,28,32,40\\

0,0,0,0,0,e^{12},e^{13}+e^{24},e^{15}+e^{26}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,5,7,8,13,14,16,20\\

0,0,0,0,0,e^{12},e^{13},e^{17}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,17,25,27,29,32,38,52\\

0,0,0,0,0,e^{12},e^{13},e^{26}+e^{37}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,4,4,10,13,16,16,20\\

0,0,0,0,0,-e^{12},e^{13},e^{26}+e^{37}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,4,4,10,13,16,16,20\\

0,0,0,0,0,e^{12},e^{13},e^{27}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,4,4,10,13,16,16,20\\

0,0,0,0,0,e^{12},e^{13},e^{14}+e^{26}+e^{37}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,2,2,4,5,6,6,8\\

0,0,0,0,0,-e^{12},e^{13},e^{14}+e^{26}+e^{37}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,2,2,4,5,6,6,8\\

0,0,0,0,0,e^{12},e^{13},e^{16}+e^{24}+e^{37}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,4,4,10,13,16,16,20\\

0,0,0,0,0,e^{12},e^{13},e^{14}+e^{27}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,2,2,4,5,6,6,8\\

0,0,0,0,0,e^{12},e^{13},e^{17}+e^{26}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,6,6,10,11,14,16\\

0,0,0,0,0,e^{12},e^{13},e^{26}+e^{37}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,1,1,3,3,3,4\\

0,0,0,0,0,-e^{12},e^{13},e^{26}+e^{37}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,1,1,3,3,3,4\\

0,0,0,0,0,e^{12},e^{13},e^{27}+e^{36}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,1,1,3,3,3,4\\

0,0,0,0,0,e^{12},e^{34},e^{16}+e^{37}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,2,2,4,7,8,8,10\\

0,0,0,0,0,-e^{12},e^{14}+e^{23},e^{17}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,4,6,7,8,10,12\\

0,0,0,0,0,e^{12},e^{34},e^{13}+e^{26}+e^{47}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,1,1,3,3,3,4\\

0,0,0,0,0,e^{12},e^{34},e^{15}+e^{26}+e^{37}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,1,3,4,5,5,6\\

0,0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{16}+e^{27}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,8,20,22,29,32,40,48\\

0,0,0,0,0,-e^{14}+e^{23},e^{13}+e^{24},e^{16}+e^{27}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,8,20,22,29,32,40,48\\

0,0,0,0,0,e^{12},e^{13}+e^{24},e^{14}+e^{27}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,4,4,6,11,12,12,16\\

0,0,0,0,0,e^{12},e^{13}+e^{24},e^{15}+e^{27}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,1,3,4,5,5,6\\

0,0,0,0,0,-e^{12},e^{13}+e^{24},e^{17}+e^{35}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,4,4,8,8,10,12\\

0,0,0,0,0,e^{13}+e^{24},-e^{12}+e^{34},e^{16}+e^{23}+e^{47}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,1,1,3,3,3,4\\

0,0,0,0,0,-e^{13}+e^{24},-e^{12}+e^{34},e^{16}+e^{23}+e^{47}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,1,1,3,3,3,4\\

0,0,0,0,0,e^{13}+e^{24},e^{12}+e^{34},e^{15}+e^{26}+e^{37}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,2,2,4,7,8,8,10\\

0,0,0,0,0,e^{13}-e^{24},e^{12}+e^{34},e^{15}+e^{26}+e^{37}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,4,4,6,11,12,12,16\\

0,0,0,0,0,e^{13}+e^{24},e^{12}+e^{34},e^{15}+e^{27}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,4,4,6,11,12,12,16\\

0,0,0,0,0,-e^{13}+e^{24},e^{12}+e^{34},e^{15}+e^{27}+e^{36}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,4,4,6,11,12,12,16\\

0,0,0,0,0,e^{14}+e^{23},e^{13}+e^{25},e^{16}+e^{27}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,4,16,18,21,24,32,36\\

0,0,0,0,0,e^{13}+e^{24},e^{12}+e^{35},e^{14}+e^{26}+e^{37}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,4,4,14,17,24,24,28\\

0,0,0,0,0,e^{14}+e^{23},e^{13}+e^{25},e^{16}+e^{27}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,1,3,3,4,5,6,7\\

0,0,0,0,0,e^{12},e^{13},e^{23}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,20,24,26,27,28,32,48\\

0,0,0,0,0,e^{12},e^{13},e^{14}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,16,28,30,31,32,48,56\\

0,0,0,0,0,e^{12},e^{13},e^{24}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,20,24,26,27,28,32,48\\

0,0,0,0,0,e^{12},e^{13},e^{14}+e^{23}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,14,20,26,29,32,42,47\\

0,0,0,0,0,e^{12},e^{34},e^{13}+e^{24}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&5,10,12,16,27,30,32,40\\

0,0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{24}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,4,5,6,7,8,10,12\\

0,0,0,0,0,e^{12},-e^{14}+e^{23},e^{13}+e^{24}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,4,5,6,7,8,10,12\\

0,0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{12}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&41,92,152,190,233,272,320,384\\

0,0,0,0,0,e^{14}+e^{23},-e^{13}+e^{24},e^{12}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&41,92,152,190,233,272,320,384\\

0,0,0,0,0,e^{12},e^{13},e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&3,6,8,8,12,14,16,20\\

0,0,0,0,0,e^{12},e^{13},e^{14}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,9,10,12,14,15,16,24\\

0,0,0,0,0,e^{12},e^{13},e^{23}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&3,6,8,8,12,14,16,20\\

0,0,0,0,0,e^{12},e^{13},e^{24}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&5,10,12,16,18,22,24,32\\

0,0,0,0,0,e^{12},e^{34},e^{13}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&10,20,24,35,50,60,64,80\\

0,0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&6,12,17,20,23,26,32,40\\

0,0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,3,4,4,8,9,10,12\\

0,0,0,0,0,e^{12},e^{13}+e^{24},e^{15}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,6,7,8,13,14,16,20\\

0,0,0,0,0,e^{13}+e^{24},e^{12}+e^{34},e^{15}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&3,5,7,8,13,14,16,20\\

0,0,0,0,0,-e^{13}+e^{24},e^{12}+e^{34},e^{15}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,6,7,8,17,18,20,24\\

0,0,0,0,0,e^{12},e^{14}+e^{35},e^{23}+e^{45}&e_1,e_2,e_3,e_5,e_4,e_6,e_7,e_8&3,11,14,14,34,37,40,48\\

0,0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{12}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&3,6,8,12,14,18,20,24\\

0,0,0,0,0,-e^{14}+e^{23},e^{13}+e^{24},e^{12}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&3,6,8,12,14,18,20,24\\

0,0,0,0,0,e^{14}+e^{23},e^{13}+e^{25},e^{12}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,4,8,8,16,19,22,24\\

0,0,0,0,0,e^{13}+e^{24},e^{15}+e^{23},e^{14}+e^{25}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,8,11,14,21,25,28,32\\

0,0,0,0,0,0,e^{12},e^{17}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,20,24,25,26,28,32,48\\

0,0,0,0,0,0,e^{12},e^{13}+e^{27}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,8,20,23,26,29,32,40\\

0,0,0,0,0,0,e^{12},e^{17}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,9,10,12,14,15,16,24\\

0,0,0,0,0,0,e^{12},e^{13}+e^{27}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,2,4,4,8,9,10,12\\

0,0,0,0,0,0,e^{12},e^{17}+e^{34}+e^{56}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,4,4,4,4,6,8\\

0,0,0,0,0,0,e^{12},e^{13}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,48,56,57,58,60,64,96\\

0,0,0,0,0,0,e^{12},e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,3,4,5,6,7,8\\

0,0,0,0,0,0,e^{12},e^{13}+e^{24}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&16,34,39,44,49,54,64,88\\

0,0,0,0,0,0,e^{13}+e^{24},e^{12}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&56,112,152,180,262,291,320,384\\

0,0,0,0,0,0,-e^{13}+e^{24},e^{12}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&56,112,152,180,262,291,320,384\\

0,0,0,0,0,0,e^{12},e^{13}+e^{45}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&5,10,12,12,20,22,24,32\\

0,0,0,0,0,0,e^{13}+e^{24},e^{12}+e^{35}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&6,12,16,19,22,28,32,40\\

0,0,0,0,0,0,e^{12},e^{34}+e^{56}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,4,4,4,4,6,8\\

0,0,0,0,0,0,e^{12},e^{13}+e^{24}+e^{56}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,4,4,4,4,4,6,8\\

0,0,0,0,0,0,e^{13}+e^{24},e^{12}+e^{56}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,4,9,9,9,9,16,18\\

0,0,0,0,0,0,e^{13}+e^{24},e^{15}+e^{26}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,5,7,8,13,14,16,20\\

0,0,0,0,0,0,e^{12}+e^{34},e^{13}+e^{24}+e^{56}&e_1,e_3,e_2,e_4,e_5,e_6,e_7,e_8&2,4,9,9,9,9,16,18\\

0,0,0,0,0,0,-e^{12}+e^{34},e^{13}+e^{24}+e^{56}&e_1,e_3,e_2,e_4,e_5,e_6,e_7,e_8&1,2,4,4,4,4,7,8\\

0,0,0,0,0,0,e^{12}+e^{34},e^{13}+e^{25}+e^{46}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&1,2,2,2,4,4,5,6\\

0,0,0,0,0,0,e^{13}+e^{25}+e^{46},e^{12}+e^{34}+e^{56}&e_1,e_2,e_4,e_6,e_3,e_5,e_7,e_8&1,2,4,4,8,8,11,12\\

0,0,0,0,0,0,0,e^{12}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&4,8,10,12,13,14,16,20\\

0,0,0,0,0,0,0,e^{12}+e^{34}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&8,16,18,20,23,26,32,40\\

0,0,0,0,0,0,0,e^{12}+e^{34}+e^{56}&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&2,2,2,2,2,2,3,4\\

0,0,0,0,0,0,0,0&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8&12,24,28,29,30,31,32,48\\

%\end{array}


==> anc/src/graded5.txt <==
%\begin{array}{ccc}
0,0,e^{12},e^{13},e^{14}&-\lambda_4+\lambda_5,3 \lambda_4-2 \lambda_5,2 \lambda_4-\lambda_5,\lambda_4,\lambda_5&e_1,e_2,e_3,e_4,e_5\\

0,0,e^{12},e^{13},e^{14}+e^{23}&\frac{1}{5},\frac{2}{5},\frac{3}{5},\frac{4}{5},1&e_1,e_2,e_3,e_4,e_5\\

0,0,e^{12},e^{13},e^{23}&-\frac{1}{3} \lambda_4+\frac{2}{3} \lambda_5,\frac{2}{3} \lambda_4-\frac{1}{3} \lambda_5,\frac{1}{3} \lambda_4+\frac{1}{3} \lambda_5,\lambda_4,\lambda_5&e_2,e_1,e_3,e_4,e_5\\

0,0,0,e^{12},e^{14}&-\lambda_4+\lambda_5,2 \lambda_4-\lambda_5,\lambda_4,\lambda_5,\lambda_3&e_1,e_2,e_4,e_5,e_3\\

0,0,0,e^{12},e^{13}+e^{24}&\lambda_5-\lambda_4,2 \lambda_5-2 \lambda_4,-\lambda_5+2 \lambda_4,\lambda_4,\lambda_5&e_2,e_3,e_1,e_4,e_5\\

0,0,0,e^{12},e^{13}&\lambda_5-\lambda_3,\lambda_3,\lambda_5,-\lambda_5+\lambda_3+\lambda_4,\lambda_4&e_1,e_3,e_5,e_2,e_4\\

0,0,0,0,e^{12}&\lambda_2,\lambda_3,\lambda_4,\lambda_5-\lambda_2,\lambda_5&e_2,e_3,e_4,e_1,e_5\\

0,0,0,0,e^{12}+e^{34}&-\lambda_4+\lambda_5,\lambda_4,\lambda_5-\lambda_2,\lambda_2,\lambda_5&e_3,e_4,e_1,e_2,e_5\\

0,0,0,0,0&\lambda_3,\lambda_4,\lambda_1,\lambda_5,\lambda_2&e_3,e_4,e_1,e_5,e_2\\

%\end{array}


==> anc/src/graded6.txt <==
%\begin{array}{ccc}
0,0,e^{12},e^{13},e^{14},e^{15}&-\lambda_5+\lambda_6,4 \lambda_5-3 \lambda_6,3 \lambda_5-2 \lambda_6,2 \lambda_5-\lambda_6,\lambda_5,\lambda_6&e_1,e_2,e_3,e_4,e_5,e_6\\

0,0,e^{12},e^{13},e^{14},e^{15}+e^{23}&\frac{1}{7},\frac{3}{7},\frac{4}{7},\frac{5}{7},\frac{6}{7},1&e_1,e_2,e_3,e_4,e_5,e_6\\

0,0,-e^{12},e^{13},e^{14},e^{25}+e^{34}&\text{weights of split torus: } \frac{2}{3} \lambda_5-\frac{1}{3} \lambda_6,-\lambda_5+\lambda_6,-\frac{1}{3} \lambda_5+\frac{2}{3} \lambda_6,\frac{1}{3} \lambda_5+\frac{1}{3} \lambda_6,\lambda_5,\lambda_6\\

0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24}&\frac{1}{6},\frac{1}{3},\frac{1}{2},\frac{2}{3},\frac{5}{6},1&e_1,e_2,e_3,e_4,e_5,e_6\\

0,0,-e^{12},e^{13},e^{14}+e^{23},e^{25}+e^{34}&\text{weights of split torus: } \frac{1}{7},\frac{2}{7},\frac{3}{7},\frac{4}{7},\frac{5}{7},1\\

0,0,e^{12},e^{13},e^{23},e^{14}&-\frac{1}{5} \lambda_6+\frac{3}{5} \lambda_5,\frac{2}{5} \lambda_6-\frac{1}{5} \lambda_5,\frac{1}{5} \lambda_6+\frac{2}{5} \lambda_5,\frac{3}{5} \lambda_6+\frac{1}{5} \lambda_5,\lambda_6,\lambda_5&e_2,e_1,e_3,e_4,e_6,e_5\\

0,0,e^{12},e^{13},e^{23},e^{14}+e^{25}&\frac{1}{4},\frac{1}{4},\frac{1}{2},\frac{3}{4},\frac{3}{4},1&e_1,e_2,e_3,e_4,e_5,e_6\\

0,0,e^{12},-e^{13},e^{23},e^{14}+e^{25}&\frac{1}{4},\frac{1}{4},\frac{1}{2},\frac{3}{4},\frac{3}{4},1&e_1,e_2,e_3,e_4,e_5,e_6\\

0,0,e^{12},e^{13},e^{23},e^{15}+e^{24}&-\lambda_5+\lambda_6,\lambda_5-\frac{1}{2} \lambda_6,\frac{1}{2}  \lambda_6,-\lambda_5+\frac{3}{2} \lambda_6,\lambda_5,\lambda_6&e_1,e_2,e_3,e_4,e_5,e_6\\

0,0,0,e^{12},e^{14},e^{15}&-\lambda_5+\lambda_6,\lambda_3,3 \lambda_5-2 \lambda_6,2 \lambda_5-\lambda_6,\lambda_5,\lambda_6&e_1,e_3,e_2,e_4,e_5,e_6\\

0,0,0,e^{12},e^{14},e^{15}+e^{23}&-\lambda_5+\lambda_6,-3 \lambda_5+3 \lambda_6,3 \lambda_5-2 \lambda_6,2 \lambda_5-\lambda_6,\lambda_5,\lambda_6&e_1,e_3,e_2,e_4,e_5,e_6\\

0,0,0,e^{12},e^{14},e^{15}+e^{24}&\frac{1}{5}  \lambda_6,\frac{2}{5}  \lambda_6,\frac{3}{5}  \lambda_6,\frac{4}{5}  \lambda_6,\lambda_6,\lambda_3&e_1,e_2,e_4,e_5,e_6,e_3\\

0,0,0,-e^{12},e^{14}+e^{23},e^{15}+e^{34}&-\lambda_5+\lambda_6,-2 \lambda_5+2 \lambda_6,3 \lambda_5-2 \lambda_6,2 \lambda_5-\lambda_6,\lambda_5,\lambda_6&e_1,e_3,e_2,e_4,e_5,e_6\\

0,0,0,e^{12},e^{14},e^{24}&\frac{2}{3} \lambda_6-\frac{1}{3} \lambda_5,-\frac{1}{3} \lambda_6+\frac{2}{3} \lambda_5,\lambda_3,\frac{1}{3} \lambda_6+\frac{1}{3} \lambda_5,\lambda_6,\lambda_5&e_2,e_1,e_3,e_4,e_6,e_5\\

0,0,0,e^{12},e^{14},e^{13}+e^{24}&-\frac{1}{3} \lambda_6+\frac{2}{3} \lambda_5,\frac{2}{3} \lambda_6-\frac{1}{3} \lambda_5,\frac{1}{3} \lambda_6+\frac{1}{3} \lambda_5,\frac{4}{3} \lambda_6-\frac{2}{3} \lambda_5,\lambda_6,\lambda_5&e_1,e_2,e_4,e_3,e_6,e_5\\

0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{24}&\frac{1}{3},\frac{1}{3},\frac{2}{3},\frac{2}{3},1,1&e_1,e_2,e_3,e_4,e_5,e_6\\

0,0,0,e^{12},-e^{14}+e^{23},e^{13}+e^{24}&\frac{1}{3},\frac{1}{3},\frac{2}{3},\frac{2}{3},1,1&e_1,e_2,e_3,e_4,e_5,e_6\\

0,0,0,e^{12},e^{13},e^{14}&-\lambda_4+\lambda_6,2 \lambda_4-\lambda_6,\lambda_4,\lambda_6,\lambda_4+\lambda_5-\lambda_6,\lambda_5&e_1,e_2,e_4,e_6,e_3,e_5\\

0,0,0,e^{12},e^{13},e^{24}&-\lambda_4+\lambda_6,2 \lambda_4-\lambda_6,\lambda_4,-2 \lambda_4+\lambda_5+\lambda_6,\lambda_5,\lambda_6&e_2,e_1,e_4,e_3,e_5,e_6\\

0,0,0,e^{12},e^{13},e^{14}+e^{23}&-\frac{2}{3} \lambda_5+\lambda_6,\frac{2}{3}  \lambda_5,\frac{1}{3}  \lambda_5,\lambda_5,-\frac{1}{3} \lambda_5+\lambda_6,\lambda_6&e_2,e_3,e_1,e_5,e_4,e_6\\

0,0,0,e^{12},e^{13},e^{15}+e^{24}&\frac{1}{2}  \lambda_5,2 \lambda_5-\lambda_6,-\lambda_5+\lambda_6,-\frac{1}{2} \lambda_5+\lambda_6,\lambda_5,\lambda_6&e_2,e_3,e_1,e_4,e_5,e_6\\

0,0,0,e^{12},e^{13},e^{24}+e^{35}&-\lambda_5+\lambda_6,-\lambda_5+\lambda_6,2 \lambda_5-\lambda_6,\lambda_5,\lambda_5,\lambda_6&e_2,e_3,e_1,e_4,e_5,e_6\\

0,0,0,-e^{12},e^{13},e^{24}+e^{35}&\lambda_6-\lambda_5,\lambda_6-\lambda_5,-\lambda_6+2 \lambda_5,\lambda_5,\lambda_5,\lambda_6&e_2,e_3,e_1,e_4,e_5,e_6\\

0,0,0,e^{12},e^{13},e^{25}+e^{34}&\lambda_6-\lambda_4,-\lambda_6+\lambda_4+\lambda_5,\lambda_6-\lambda_5,\lambda_4,\lambda_5,\lambda_6&e_3,e_1,e_2,e_4,e_5,e_6\\

0,0,0,e^{12},e^{13},e^{23}&\frac{1}{2} \lambda_6-\frac{1}{2} \lambda_4+\frac{1}{2} \lambda_5,-\frac{1}{2} \lambda_6+\frac{1}{2} \lambda_4+\frac{1}{2} \lambda_5,\lambda_5,\frac{1}{2} \lambda_6+\frac{1}{2} \lambda_4-\frac{1}{2} \lambda_5,\lambda_6,\lambda_4&e_3,e_1,e_5,e_2,e_6,e_4\\

0,0,0,0,e^{12},e^{15}&\lambda_3,-\lambda_5+\lambda_6,2 \lambda_5-\lambda_6,\lambda_5,\lambda_6,\lambda_4&e_3,e_1,e_2,e_5,e_6,e_4\\

0,0,0,0,e^{12},e^{13}+e^{25}&-2 \lambda_5+2 \lambda_6,2 \lambda_5-\lambda_6,\lambda_4,-\lambda_5+\lambda_6,\lambda_5,\lambda_6&e_3,e_1,e_4,e_2,e_5,e_6\\

0,0,0,0,e^{12},e^{15}+e^{34}&\lambda_4,-\lambda_5+\lambda_6,2 \lambda_5-\lambda_6,\lambda_5,-\lambda_4+\lambda_6,\lambda_6&e_4,e_1,e_2,e_5,e_3,e_6\\

0,0,0,0,e^{12},e^{13}&\lambda_3,-\lambda_3+\lambda_6,\lambda_6,\lambda_5+\lambda_3-\lambda_6,\lambda_5,\lambda_4&e_3,e_1,e_6,e_2,e_5,e_4\\

0,0,0,0,e^{12},e^{34}&\lambda_2,\lambda_5-\lambda_2,\lambda_5,\lambda_4,\lambda_6-\lambda_4,\lambda_6&e_2,e_1,e_5,e_4,e_3,e_6\\

0,0,0,0,e^{12},e^{13}+e^{24}&\lambda_4,-\lambda_4+\lambda_6,\lambda_4+\lambda_5-\lambda_6,\lambda_5,-\lambda_4-\lambda_5+2 \lambda_6,\lambda_6&e_4,e_2,e_1,e_5,e_3,e_6\\

0,0,0,0,e^{13}+e^{24},e^{12}+e^{34}&-\lambda_4+\lambda_6,-\lambda_4+\lambda_6,\lambda_4,\lambda_4,\lambda_6,\lambda_6&e_2,e_3,e_1,e_4,e_5,e_6\\

0,0,0,0,-e^{13}+e^{24},e^{12}+e^{34}&\lambda_6-\lambda_4,\lambda_6-\lambda_4,\lambda_4,\lambda_4,\lambda_6,\lambda_6&e_2,e_3,e_1,e_4,e_5,e_6\\

0,0,0,0,0,e^{12}&\lambda_3,\lambda_4,\lambda_5,\lambda_2,\lambda_6-\lambda_2,\lambda_6&e_3,e_4,e_5,e_2,e_1,e_6\\

0,0,0,0,0,e^{12}+e^{34}&\lambda_2,-\lambda_2+\lambda_6,\lambda_4,\lambda_5,\lambda_6-\lambda_4,\lambda_6&e_2,e_1,e_4,e_5,e_3,e_6\\

0,0,0,0,0,0&\lambda_2,\lambda_5,\lambda_6,\lambda_3,\lambda_1,\lambda_4&e_2,e_5,e_6,e_3,e_1,e_4\\

%\end{array}


==> anc/src/graded7.txt <==
%\begin{array}{ccc}
0,0,e^{12},e^{13},e^{14},e^{15},e^{16}&\lambda_7-\lambda_6,-4 \lambda_7+5 \lambda_6,-3 \lambda_7+4 \lambda_6,-2 \lambda_7+3 \lambda_6,-\lambda_7+2 \lambda_6,\lambda_6,\lambda_7&e_1,e_2,e_3,e_4,e_5,e_6,e_7\\

0,0,e^{12},e^{13},e^{14},e^{15},e^{16}+e^{23}&\frac{1}{9},\frac{4}{9},\frac{5}{9},\frac{2}{3},\frac{7}{9},\frac{8}{9},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7\\

0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{16}+e^{24}&\frac{1}{8},\frac{3}{8},\frac{1}{2},\frac{5}{8},\frac{3}{4},\frac{7}{8},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7\\

0,0,-e^{12},e^{13},e^{14},e^{15},e^{16}+e^{25}+e^{34}&\frac{1}{7},\frac{2}{7},\frac{3}{7},\frac{4}{7},\frac{5}{7},\frac{6}{7},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7\\

0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24},e^{16}+e^{34}&\frac{1}{7},\frac{2}{7},\frac{3}{7},\frac{4}{7},\frac{5}{7},\frac{6}{7},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7\\

0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24},e^{16}+e^{25}&\frac{1}{7},\frac{2}{7},\frac{3}{7},\frac{4}{7},\frac{5}{7},\frac{6}{7},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7\\

0,0,-(-1+\lambda) e^{12},e^{13},\lambda e^{14}+e^{23},e^{15}+e^{24},e^{16}+e^{25}+e^{34}&\frac{1}{7},\frac{2}{7},\frac{3}{7},\frac{4}{7},\frac{5}{7},\frac{6}{7},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7\\

0,0,-e^{12},e^{13},e^{14},e^{15},e^{25}+e^{34}&-\frac{3}{5} \lambda_6+\frac{4}{5} \lambda_7,\frac{2}{5} \lambda_6-\frac{1}{5} \lambda_7,-\frac{1}{5} \lambda_6+\frac{3}{5} \lambda_7,\frac{1}{5} \lambda_6+\frac{2}{5} \lambda_7,\frac{3}{5} \lambda_6+\frac{1}{5} \lambda_7,\lambda_6,\lambda_7&e_2,e_1,e_3,e_4,e_5,e_6,e_7\\

0,0,-e^{12},e^{13},e^{14},e^{15}+e^{23},e^{25}+e^{34}&\frac{1}{9},\frac{1}{3},\frac{4}{9},\frac{5}{9},\frac{2}{3},1,\frac{7}{9}&e_1,e_2,e_3,e_4,e_5,e_7,e_6\\

0,0,-e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24},e^{25}+e^{34}&\frac{1}{7},\frac{2}{7},\frac{3}{7},\frac{4}{7},\frac{5}{7},\frac{6}{7},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7\\

0,0,e^{12},e^{13},e^{23},e^{14},e^{16}&-3 \lambda_7+4 \lambda_6,\lambda_7-\lambda_6,-2 \lambda_7+3 \lambda_6,-\lambda_7+2 \lambda_6,\lambda_6,\lambda_7,-5 \lambda_7+7 \lambda_6&e_2,e_1,e_3,e_4,e_6,e_7,e_5\\

0,0,e^{12},e^{13},e^{23},e^{14},e^{16}+e^{25}&\frac{2}{11},\frac{3}{11},\frac{5}{11},\frac{7}{11},\frac{8}{11},\frac{9}{11},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7\\

0,0,-e^{12},e^{13},e^{23},e^{14},e^{26}+e^{34}&\frac{2}{3} \lambda_6-\frac{1}{3} \lambda_7,-\lambda_6+\lambda_7,-\frac{1}{3} \lambda_6+\frac{2}{3} \lambda_7,\frac{1}{3} \lambda_6+\frac{1}{3} \lambda_7,\lambda_6,-\frac{4}{3} \lambda_6+\frac{5}{3} \lambda_7,\lambda_7&e_1,e_2,e_3,e_4,e_6,e_5,e_7\\

0,0,e^{12},e^{13},e^{23},e^{15}+e^{24},e^{16}+e^{34}&\lambda_7-\lambda_6,-\lambda_7+\frac{3}{2} \lambda_6,\frac{1}{2}  \lambda_6,\lambda_7-\frac{1}{2} \lambda_6,-\lambda_7+2 \lambda_6,\lambda_6,\lambda_7&e_1,e_2,e_3,e_4,e_5,e_6,e_7\\

0,0,-e^{12},e^{13},e^{23},e^{14}+e^{25},e^{26}+e^{34}&\frac{1}{5},\frac{1}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7\\

0,0,-e^{12},-e^{13},e^{23},e^{14}+e^{25},e^{26}+e^{34}&\frac{1}{5},\frac{1}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7\\

0,0,-e^{12},e^{13},e^{23},e^{15}+e^{24},e^{14}+e^{26}+e^{35}&\frac{1}{7},\frac{2}{7},\frac{3}{7},\frac{4}{7},\frac{5}{7},\frac{6}{7},1&e_2,e_1,e_3,e_5,e_4,e_6,e_7\\

0,0,e^{12},e^{13},e^{23},e^{14},e^{25}&-\frac{1}{8} \lambda_7+\frac{3}{8} \lambda_6,\frac{3}{8} \lambda_7-\frac{1}{8} \lambda_6,\frac{1}{4} \lambda_7+\frac{1}{4} \lambda_6,\frac{1}{8} \lambda_7+\frac{5}{8} \lambda_6,\frac{5}{8} \lambda_7+\frac{1}{8} \lambda_6,\lambda_7,\lambda_6&e_1,e_2,e_3,e_4,e_5,e_7,e_6\\

0,0,e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24}&-\frac{1}{2} \lambda_6+\frac{3}{4} \lambda_7,\frac{1}{2} \lambda_6-\frac{1}{4} \lambda_7,\frac{1}{2}  \lambda_7,-\frac{1}{2} \lambda_6+\frac{5}{4} \lambda_7,\frac{1}{2} \lambda_6+\frac{1}{4} \lambda_7,\lambda_6,\lambda_7&e_2,e_1,e_3,e_5,e_4,e_6,e_7\\

0,0,e^{12},e^{13},e^{23},e^{15}+e^{24},e^{14}+e^{25}&\frac{1}{4},\frac{1}{4},\frac{1}{2},\frac{3}{4},\frac{3}{4},1,1&e_1,e_2,e_3,e_4,e_5,e_6,e_7\\

0,0,e^{12},-e^{13},e^{23},-e^{15}+e^{24},e^{14}+e^{25}&\frac{1}{4},\frac{1}{4},\frac{1}{2},\frac{3}{4},\frac{3}{4},1,1&e_1,e_2,e_3,e_4,e_5,e_6,e_7\\

0,0,0,e^{12},e^{14},e^{15},e^{16}&4 \lambda_6-3 \lambda_7,-\lambda_6+\lambda_7,3 \lambda_6-2 \lambda_7,2 \lambda_6-\lambda_7,\lambda_6,\lambda_3,\lambda_7&e_2,e_1,e_4,e_5,e_6,e_3,e_7\\

0,0,0,e^{12},e^{14},e^{15},e^{16}+e^{23}&4 \lambda_6-3 \lambda_7,-\lambda_6+\lambda_7,3 \lambda_6-2 \lambda_7,2 \lambda_6-\lambda_7,\lambda_6,-4 \lambda_6+4 \lambda_7,\lambda_7&e_2,e_1,e_4,e_5,e_6,e_3,e_7\\

0,0,0,e^{12},e^{14},e^{15},e^{16}+e^{24}&\frac{3}{7}  \lambda_7,\frac{1}{7}  \lambda_7,\frac{4}{7}  \lambda_7,\frac{5}{7}  \lambda_7,\frac{6}{7}  \lambda_7,\lambda_3,\lambda_7&e_2,e_1,e_4,e_5,e_6,e_3,e_7\\

0,0,0,-e^{12},e^{14},e^{15},e^{26}+e^{45}&\frac{2}{3} \lambda_6-\frac{1}{3} \lambda_7,-\lambda_6+\lambda_7,-\frac{1}{3} \lambda_6+\frac{2}{3} \lambda_7,\frac{1}{3} \lambda_6+\frac{1}{3} \lambda_7,\lambda_6,\lambda_3,\lambda_7&e_1,e_2,e_4,e_5,e_6,e_3,e_7\\

0,0,0,-e^{12},e^{14},e^{15}+e^{23},e^{16}+e^{34}&\lambda_7-\lambda_6,-3 \lambda_7+4 \lambda_6,-2 \lambda_7+3 \lambda_6,3 \lambda_7-3 \lambda_6,-\lambda_7+2 \lambda_6,\lambda_6,\lambda_7&e_1,e_2,e_4,e_3,e_5,e_6,e_7\\

0,0,0,-e^{12},e^{14},e^{15}+e^{23},e^{26}+e^{45}&-\lambda_6+\lambda_7,\frac{2}{3} \lambda_6-\frac{1}{3} \lambda_7,2 \lambda_6-\lambda_7,-\frac{1}{3} \lambda_6+\frac{2}{3} \lambda_7,\frac{1}{3} \lambda_6+\frac{1}{3} \lambda_7,\lambda_6,\lambda_7&e_2,e_1,e_3,e_4,e_5,e_6,e_7\\

0,0,0,-e^{12},e^{14},e^{15},e^{13}+e^{26}+e^{45}&-\lambda_6+\lambda_7,\frac{2}{3} \lambda_6-\frac{1}{3} \lambda_7,-\frac{1}{3} \lambda_6+\frac{2}{3} \lambda_7,\frac{1}{3} \lambda_6+\frac{1}{3} \lambda_7,-\frac{2}{3} \lambda_6+\frac{4}{3} \lambda_7,\lambda_6,\lambda_7&e_2,e_1,e_4,e_5,e_3,e_6,e_7\\

0,0,0,e^{12},e^{14},e^{15}+e^{24},e^{16}+e^{25}&\frac{1}{3}  \lambda_7,\frac{1}{6}  \lambda_7,\frac{1}{2}  \lambda_7,\frac{2}{3}  \lambda_7,\frac{5}{6}  \lambda_7,\lambda_7,\lambda_3&e_2,e_1,e_4,e_5,e_6,e_7,e_3\\

0,0,0,-e^{12},e^{14},e^{15}+e^{24},e^{26}+e^{45}&\frac{1}{7}  \lambda_7,\frac{2}{7}  \lambda_7,\frac{3}{7}  \lambda_7,\frac{4}{7}  \lambda_7,\frac{5}{7}  \lambda_7,\lambda_3,\lambda_7&e_1,e_2,e_4,e_5,e_6,e_3,e_7\\

0,0,0,-e^{12},e^{14},e^{15}+e^{23},e^{13}+e^{26}+e^{45}&\frac{1}{8},\frac{1}{4},\frac{3}{8},\frac{5}{8},\frac{3}{4},\frac{7}{8},1&e_2,e_1,e_4,e_5,e_3,e_6,e_7\\

0,0,0,-e^{12},e^{14},e^{15}+e^{24},e^{13}+e^{26}+e^{45}&\frac{1}{7},\frac{2}{7},\frac{3}{7},\frac{4}{7},\frac{5}{7},\frac{6}{7},1&e_1,e_2,e_4,e_5,e_6,e_3,e_7\\

0,0,0,-e^{12},e^{14}+e^{23},e^{15}+e^{34},e^{16}+e^{35}&\lambda_7-\lambda_6,2 \lambda_7-2 \lambda_6,-3 \lambda_7+4 \lambda_6,-2 \lambda_7+3 \lambda_6,-\lambda_7+2 \lambda_6,\lambda_6,\lambda_7&e_1,e_3,e_2,e_4,e_5,e_6,e_7\\

0,0,0,-e^{12},e^{14}+e^{23},e^{15}+e^{34},e^{16}+e^{24}+e^{35}&\frac{1}{7},\frac{2}{7},\frac{3}{7},\frac{4}{7},\frac{5}{7},\frac{6}{7},1&e_1,e_3,e_2,e_4,e_5,e_6,e_7\\

0,0,0,e^{12},e^{14},e^{24},e^{15}&\frac{2}{5} \lambda_7-\frac{1}{5} \lambda_6,-\frac{1}{5} \lambda_7+\frac{3}{5} \lambda_6,\frac{1}{5} \lambda_7+\frac{2}{5} \lambda_6,\frac{3}{5} \lambda_7+\frac{1}{5} \lambda_6,\lambda_7,\lambda_6,\lambda_3&e_1,e_2,e_4,e_5,e_7,e_6,e_3\\

0,0,0,e^{12},e^{14},e^{13}+e^{24},e^{15}&\frac{6}{5} \lambda_6-\frac{2}{5} \lambda_7,\frac{3}{5} \lambda_6-\frac{1}{5} \lambda_7,-\frac{1}{5} \lambda_6+\frac{2}{5} \lambda_7,\frac{2}{5} \lambda_6+\frac{1}{5} \lambda_7,\lambda_6,\frac{1}{5} \lambda_6+\frac{3}{5} \lambda_7,\lambda_7&e_3,e_2,e_1,e_4,e_6,e_5,e_7\\

0,0,0,e^{12},e^{14},e^{24},e^{15}+e^{23}&-\frac{3}{5} \lambda_6+\frac{6}{5} \lambda_7,\frac{3}{5} \lambda_6-\frac{1}{5} \lambda_7,-\frac{1}{5} \lambda_6+\frac{2}{5} \lambda_7,\frac{2}{5} \lambda_6+\frac{1}{5} \lambda_7,\lambda_6,\frac{1}{5} \lambda_6+\frac{3}{5} \lambda_7,\lambda_7&e_3,e_2,e_1,e_4,e_6,e_5,e_7\\

0,0,0,e^{12},e^{14},e^{13}+e^{24},e^{15}+e^{23}&\frac{2}{3},\frac{1}{3},\frac{2}{9},\frac{5}{9},\frac{8}{9},\frac{7}{9},1&e_3,e_2,e_1,e_4,e_6,e_5,e_7\\

0,0,0,e^{12},e^{13}+e^{24},e^{14},e^{25}+e^{34}&-\frac{2}{5} \lambda_6+\frac{4}{5} \lambda_7,\frac{3}{5} \lambda_6-\frac{1}{5} \lambda_7,-\frac{1}{5} \lambda_6+\frac{2}{5} \lambda_7,\frac{2}{5} \lambda_6+\frac{1}{5} \lambda_7,\lambda_6,\frac{1}{5} \lambda_6+\frac{3}{5} \lambda_7,\lambda_7&e_3,e_1,e_2,e_4,e_6,e_5,e_7\\

0,0,0,-e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{15}+e^{34}&\frac{1}{4},\frac{1}{4},\frac{1}{2},\frac{1}{2},\frac{3}{4},\frac{3}{4},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7\\

0,0,0,-e^{12},-e^{14}+e^{23},e^{13}+e^{24},e^{15}+e^{34}&\frac{1}{4},\frac{1}{4},\frac{1}{2},\frac{1}{2},\frac{3}{4},\frac{3}{4},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7\\

0,0,0,e^{12},e^{14},e^{24},e^{15}+e^{26}&\frac{1}{4}  \lambda_7,\lambda_3,\frac{1}{4}  \lambda_7,\frac{1}{2}  \lambda_7,\frac{3}{4}  \lambda_7,\frac{3}{4}  \lambda_7,\lambda_7&e_1,e_3,e_2,e_4,e_5,e_6,e_7\\

0,0,0,e^{12},-e^{14},e^{24},e^{15}+e^{26}&\frac{1}{4}  \lambda_7,\lambda_3,\frac{1}{4}  \lambda_7,\frac{1}{2}  \lambda_7,\frac{3}{4}  \lambda_7,\frac{3}{4}  \lambda_7,\lambda_7&e_1,e_3,e_2,e_4,e_5,e_6,e_7\\

0,0,0,e^{12},e^{14},e^{24},e^{16}+e^{25}&\lambda_7-\lambda_6,\lambda_3,-\frac{1}{2} \lambda_7+\lambda_6,\frac{1}{2}  \lambda_7,\lambda_6,\frac{3}{2} \lambda_7-\lambda_6,\lambda_7&e_1,e_3,e_2,e_4,e_6,e_5,e_7\\

0,0,0,e^{12},e^{14},e^{13}+e^{24},e^{16}+e^{25}&\lambda_6-\frac{1}{2} \lambda_7,-\lambda_6+\lambda_7,\frac{1}{2}  \lambda_7,2 \lambda_6-\lambda_7,\lambda_6,-\lambda_6+\frac{3}{2} \lambda_7,\lambda_7&e_2,e_1,e_4,e_3,e_6,e_5,e_7\\

0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{15}+e^{26}&\frac{1}{4},\frac{1}{4},\frac{1}{2},\frac{1}{2},\frac{3}{4},\frac{3}{4},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7\\

0,0,0,e^{12},-e^{14}+e^{23},e^{13}+e^{24},e^{15}+e^{26}&\frac{1}{4},\frac{1}{4},\frac{1}{2},\frac{1}{2},\frac{3}{4},\frac{3}{4},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7\\

0,0,0,e^{12},e^{13}+e^{24},e^{14}+e^{23},e^{15}+e^{26}&\frac{1}{4},\frac{1}{4},\frac{1}{2},\frac{1}{2},\frac{3}{4},\frac{3}{4},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7\\

0,0,0,e^{12},-e^{13}+e^{24},e^{14}+e^{23},e^{15}+e^{26}&\frac{1}{4},\frac{1}{4},\frac{1}{2},\frac{1}{2},\frac{3}{4},\frac{3}{4},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7\\

0,0,0,e^{12},e^{14},e^{13}+e^{24},e^{15}+e^{26}+e^{34}&\frac{1}{4},\frac{1}{4},\frac{1}{2},\frac{1}{2},\frac{3}{4},\frac{3}{4},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7\\

0,0,0,e^{12},-e^{14},e^{13}+e^{24},e^{15}+e^{26}+e^{34}&\frac{1}{4},\frac{1}{4},\frac{1}{2},\frac{1}{2},\frac{3}{4},\frac{3}{4},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7\\

0,0,0,(-1+A) e^{12},e^{14}+e^{23},A e^{13}+e^{24},e^{15}+e^{26}+e^{34}&\frac{1}{4},\frac{1}{4},\frac{1}{2},\frac{1}{2},\frac{3}{4},\frac{3}{4},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7\\

0,0,0,(-1+A) e^{12},-e^{14}+e^{23},A e^{13}+e^{24},e^{15}+e^{26}+e^{34}&\frac{1}{4},\frac{1}{4},\frac{1}{2},\frac{1}{2},\frac{3}{4},\frac{3}{4},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7\\

0,0,0,e^{12},e^{13},e^{14},e^{16}&-\lambda_6+\lambda_7,3 \lambda_6-2 \lambda_7,\lambda_6-\lambda_7+\lambda_5,2 \lambda_6-\lambda_7,\lambda_6,\lambda_7,\lambda_5&e_1,e_2,e_3,e_4,e_6,e_7,e_5\\

0,0,0,e^{12},e^{13},e^{24},e^{26}&-\lambda_6+\lambda_7,3 \lambda_6-2 \lambda_7,\lambda_5-3 \lambda_6+2 \lambda_7,\lambda_5,2 \lambda_6-\lambda_7,\lambda_6,\lambda_7&e_2,e_1,e_3,e_5,e_4,e_6,e_7\\

0,0,0,e^{12},e^{13},e^{14},e^{16}+e^{23}&-3 \lambda_6+3 \lambda_7,-\lambda_6+\lambda_7,3 \lambda_6-2 \lambda_7,2 \lambda_6-\lambda_7,\lambda_6,-4 \lambda_6+4 \lambda_7,\lambda_7&e_3,e_1,e_2,e_4,e_6,e_5,e_7\\

0,0,0,e^{12},e^{13},e^{14},e^{16}+e^{24}&\frac{1}{5}  \lambda_7,\frac{2}{5}  \lambda_7,\frac{3}{5}  \lambda_7,\frac{4}{5}  \lambda_7,\lambda_5-\frac{1}{5} \lambda_7,\lambda_5,\lambda_7&e_1,e_2,e_4,e_6,e_3,e_5,e_7\\

0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{26}&\frac{1}{5}  \lambda_7,\frac{2}{5}  \lambda_7,\frac{3}{5}  \lambda_7,\frac{4}{5}  \lambda_7,-\frac{2}{5} \lambda_7+\lambda_5,\lambda_7,\lambda_5&e_2,e_1,e_4,e_6,e_3,e_7,e_5\\

0,0,0,e^{12},e^{13},e^{14},e^{16}+e^{35}&-\lambda_6+\lambda_7,3 \lambda_6-2 \lambda_7,2 \lambda_6-\lambda_7,\lambda_6,\frac{1}{2}  \lambda_6,-\frac{1}{2} \lambda_6+\lambda_7,\lambda_7&e_1,e_2,e_4,e_6,e_3,e_5,e_7\\

0,0,0,e^{12},e^{13},e^{24},e^{26}+e^{35}&-\frac{3}{2} \lambda_6+\frac{3}{2} \lambda_7,-\lambda_6+\lambda_7,3 \lambda_6-2 \lambda_7,2 \lambda_6-\lambda_7,\lambda_6,\frac{3}{2} \lambda_6-\frac{1}{2} \lambda_7,\lambda_7&e_3,e_2,e_1,e_4,e_6,e_5,e_7\\

0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{26}&3 \lambda_6-2 \lambda_7,-6 \lambda_6+5 \lambda_7,-3 \lambda_6+3 \lambda_7,-\lambda_6+\lambda_7,2 \lambda_6-\lambda_7,\lambda_6,\lambda_7&e_1,e_3,e_5,e_2,e_4,e_6,e_7\\

0,0,0,-e^{12},e^{13},e^{14}+e^{23},e^{16}+e^{34}&-\lambda_6+\lambda_7,-2 \lambda_6+2 \lambda_7,-3 \lambda_6+3 \lambda_7,3 \lambda_6-2 \lambda_7,2 \lambda_6-\lambda_7,\lambda_6,\lambda_7&e_1,e_3,e_5,e_2,e_4,e_6,e_7\\

0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{16}+e^{25}&3 \lambda_6-2 \lambda_7,-2 \lambda_6+2 \lambda_7,-\lambda_6+\lambda_7,2 \lambda_6-\lambda_7,-3 \lambda_6+3 \lambda_7,\lambda_6,\lambda_7&e_2,e_3,e_1,e_4,e_5,e_6,e_7\\

0,0,0,e^{12},e^{13},e^{14},e^{16}+e^{24}+e^{35}&\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7\\

0,0,0,-e^{12},e^{13},e^{14},e^{16}+e^{24}+e^{35}&\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7\\

0,0,0,e^{12},e^{13},e^{14},e^{16}+e^{25}+e^{34}&3 \lambda_6-2 \lambda_7,-\lambda_6+\lambda_7,-2 \lambda_6+2 \lambda_7,2 \lambda_6-\lambda_7,\lambda_6,-3 \lambda_6+3 \lambda_7,\lambda_7&e_2,e_1,e_3,e_4,e_6,e_5,e_7\\

0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{26}+e^{35}&\frac{3}{10},\frac{1}{5},\frac{2}{5},\frac{3}{5},\frac{4}{5},\frac{7}{10},1&e_3,e_2,e_1,e_4,e_6,e_5,e_7\\

0,0,0,(-1+\lambda) e^{12},\lambda e^{13},e^{14}+e^{23},e^{16}+e^{25}+e^{34}&-2 \lambda_7+3 \lambda_6,\lambda_7-\lambda_6,-\lambda_7+2 \lambda_6,2 \lambda_7-2 \lambda_6,\lambda_6,3 \lambda_7-3 \lambda_6,\lambda_7&e_2,e_1,e_4,e_3,e_6,e_5,e_7\\

0,0,0,e^{12},e^{13},e^{14},e^{24}&-\frac{1}{3} \lambda_6+\frac{2}{3} \lambda_7,-\frac{2}{3} \lambda_6+\frac{1}{3} \lambda_7+\lambda_5,\frac{2}{3} \lambda_6-\frac{1}{3} \lambda_7,\frac{1}{3} \lambda_6+\frac{1}{3} \lambda_7,\lambda_6,\lambda_7,\lambda_5&e_2,e_3,e_1,e_4,e_6,e_7,e_5\\

0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23}&\frac{4}{3} \lambda_7-\frac{2}{3} \lambda_6,\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_6,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_6,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_6,\lambda_7,\lambda_6,2 \lambda_7-\lambda_6&e_3,e_1,e_2,e_4,e_7,e_6,e_5\\

0,0,0,e^{12},e^{13},e^{14},e^{15}&\lambda_6-2 \lambda_7+2 \lambda_5,-\lambda_7+2 \lambda_5,\lambda_7-\lambda_5,\lambda_6-\lambda_7+\lambda_5,\lambda_6,\lambda_5,\lambda_7&e_2,e_3,e_1,e_4,e_6,e_5,e_7\\

0,0,0,e^{12},e^{13},e^{24},e^{15}&\frac{1}{2} \lambda_5+\frac{1}{2} \lambda_6-\frac{1}{2} \lambda_7,2 \lambda_5-\lambda_7,-\lambda_5+\lambda_7,\lambda_5,-\frac{1}{2} \lambda_5+\frac{1}{2} \lambda_6+\frac{1}{2} \lambda_7,\lambda_6,\lambda_7&e_2,e_3,e_1,e_5,e_4,e_6,e_7\\

0,0,0,e^{12},e^{13},e^{24},e^{35}&\lambda_7-\lambda_5,-\lambda_7+2 \lambda_5,\frac{1}{2} \lambda_6+\frac{1}{2} \lambda_7-\lambda_5,\lambda_5,\lambda_7,\frac{1}{2} \lambda_6-\frac{1}{2} \lambda_7+\lambda_5,\lambda_6&e_3,e_1,e_2,e_5,e_7,e_4,e_6\\

0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23}&\lambda_7-\frac{1}{2} \lambda_6,\frac{1}{4}  \lambda_6,\frac{1}{2}  \lambda_6,\lambda_7-\frac{1}{4} \lambda_6,\frac{3}{4}  \lambda_6,\lambda_7,\lambda_6&e_3,e_1,e_2,e_5,e_4,e_7,e_6\\

0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23}&\frac{2}{5}  \lambda_6,-\frac{2}{5} \lambda_6+\lambda_7,\frac{1}{5}  \lambda_6,-\frac{1}{5} \lambda_6+\lambda_7,\lambda_7,\frac{3}{5}  \lambda_6,\lambda_6&e_2,e_3,e_1,e_5,e_7,e_4,e_6\\

0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{24}&-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_6,\frac{5}{3} \lambda_7-\frac{4}{3} \lambda_6,\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_6,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_6,\frac{4}{3} \lambda_7-\frac{2}{3} \lambda_6,\lambda_7,\lambda_6&e_1,e_3,e_2,e_4,e_5,e_7,e_6\\

0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{35}&\frac{2}{3} \lambda_6-\frac{1}{3} \lambda_7,-\frac{1}{3} \lambda_6+\frac{2}{3} \lambda_7,-\frac{1}{3} \lambda_6+\frac{2}{3} \lambda_7,\frac{1}{3} \lambda_6+\frac{1}{3} \lambda_7,\frac{1}{3} \lambda_6+\frac{1}{3} \lambda_7,\lambda_6,\lambda_7&e_1,e_2,e_3,e_4,e_5,e_6,e_7\\

0,0,0,-e^{12},e^{13},e^{14},e^{24}+e^{35}&-\frac{1}{3} \lambda_6+\frac{2}{3} \lambda_7,-\frac{1}{3} \lambda_6+\frac{2}{3} \lambda_7,\frac{2}{3} \lambda_6-\frac{1}{3} \lambda_7,\frac{1}{3} \lambda_6+\frac{1}{3} \lambda_7,\frac{1}{3} \lambda_6+\frac{1}{3} \lambda_7,\lambda_7,\lambda_6&e_2,e_3,e_1,e_4,e_5,e_7,e_6\\

0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34}&-\lambda_5+\lambda_7,\frac{1}{2} \lambda_5-\frac{1}{2} \lambda_6+\frac{1}{2} \lambda_7,\frac{1}{2} \lambda_5+\frac{1}{2} \lambda_6-\frac{1}{2} \lambda_7,-\frac{1}{2} \lambda_5+\frac{1}{2} \lambda_6+\frac{1}{2} \lambda_7,\lambda_5,\lambda_6,\lambda_7&e_2,e_3,e_1,e_4,e_5,e_6,e_7\\

0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{35}&\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_6,\frac{1}{6} \lambda_7+\frac{1}{6} \lambda_6,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_6,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_6,\frac{5}{6} \lambda_7-\frac{1}{6} \lambda_6,\lambda_7,\lambda_6&e_1,e_3,e_2,e_4,e_5,e_7,e_6\\

0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34}&-\lambda_5+\lambda_7,-\lambda_5-\lambda_6+2 \lambda_7,2 \lambda_5+\lambda_6-2 \lambda_7,\lambda_5,\lambda_5+\lambda_6-\lambda_7,\lambda_6,\lambda_7&e_2,e_3,e_1,e_5,e_4,e_6,e_7\\

0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24}&\frac{3}{8},\frac{1}{4},\frac{5}{8},\frac{1}{2},\frac{3}{4},\frac{7}{8},1&e_2,e_1,e_4,e_3,e_5,e_6,e_7\\

0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{24}+e^{35}&\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7\\

0,0,0,-e^{12},e^{13},e^{14}+e^{23},e^{24}+e^{35}&\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7\\

0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25}+e^{34}&\lambda_7-\lambda_6,2 \lambda_7-2 \lambda_6,3 \lambda_7-3 \lambda_6,-2 \lambda_7+3 \lambda_6,-\lambda_7+2 \lambda_6,\lambda_6,\lambda_7&e_1,e_3,e_5,e_2,e_4,e_6,e_7\\

0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{14}+e^{35}&\text{weights of split torus: } \frac{1}{3},\frac{1}{3},\frac{1}{3},\frac{2}{3},\frac{2}{3},1,1\\

0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{25}+e^{34}&\frac{4}{3} \lambda_7-\lambda_6,\frac{1}{3}  \lambda_7,-\frac{2}{3} \lambda_7+\lambda_6,\frac{2}{3}  \lambda_7,-\frac{1}{3} \lambda_7+\lambda_6,\lambda_7,\lambda_6&e_3,e_2,e_1,e_5,e_4,e_7,e_6\\

0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{24}+e^{35}&\lambda_7-\lambda_5,\lambda_7-\lambda_5,-\lambda_7+2 \lambda_5,\lambda_5,\lambda_5,\lambda_7,\lambda_7&e_2,e_3,e_1,e_4,e_5,e_6,e_7\\

0,0,0,-e^{12},e^{13},-e^{25}+e^{34},e^{24}+e^{35}&-\lambda_5+\lambda_7,-\lambda_5+\lambda_7,2 \lambda_5-\lambda_7,\lambda_5,\lambda_5,\lambda_7,\lambda_7&e_2,e_3,e_1,e_4,e_5,e_6,e_7\\

0,0,0,e^{12},e^{13},e^{23},e^{14}&-\frac{1}{3} \lambda_6+\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_5,\frac{2}{3} \lambda_6+\frac{1}{3} \lambda_7-\frac{2}{3} \lambda_5,\frac{1}{3} \lambda_6-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_5,\lambda_6,\frac{1}{3} \lambda_6+\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_5,\lambda_7,\lambda_5&e_1,e_2,e_3,e_6,e_4,e_7,e_5\\

0,0,0,e^{12},e^{13},e^{23},e^{15}+e^{24}&\frac{1}{5} \lambda_6+\frac{1}{5} \lambda_7,-\frac{2}{5} \lambda_6+\frac{3}{5} \lambda_7,-\frac{1}{5} \lambda_6+\frac{4}{5} \lambda_7,\frac{4}{5} \lambda_6-\frac{1}{5} \lambda_7,\frac{2}{5} \lambda_6+\frac{2}{5} \lambda_7,\lambda_6,\lambda_7&e_2,e_1,e_4,e_3,e_5,e_6,e_7\\

0,0,0,e^{12},e^{13},e^{23},e^{24}+e^{35}&-\lambda_6+\lambda_7,\frac{1}{2}  \lambda_6,\frac{1}{2}  \lambda_6,-\frac{1}{2} \lambda_6+\lambda_7,-\frac{1}{2} \lambda_6+\lambda_7,\lambda_6,\lambda_7&e_1,e_2,e_3,e_4,e_5,e_6,e_7\\

0,0,0,-e^{12},e^{13},e^{23},e^{24}+e^{35}&-\lambda_6+\lambda_7,\frac{1}{2}  \lambda_6,\frac{1}{2}  \lambda_6,-\frac{1}{2} \lambda_6+\lambda_7,\lambda_6,-\frac{1}{2} \lambda_6+\lambda_7,\lambda_7&e_1,e_2,e_3,e_4,e_6,e_5,e_7\\

0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{34}&-\lambda_7+\lambda_5+\lambda_6,\lambda_7-\lambda_6,\lambda_5,\lambda_7-\lambda_5,\lambda_6,2 \lambda_7-\lambda_5-\lambda_6,\lambda_7&e_3,e_1,e_5,e_2,e_6,e_4,e_7\\

0,0,0,e^{12},e^{13},e^{23},e^{15}+e^{24}+e^{36}&\text{weights of split torus: } \frac{1}{3},\frac{1}{3},\frac{1}{3},\frac{2}{3},\frac{2}{3},\frac{2}{3},1\\

0,0,0,(-1+\lambda) e^{12},\lambda e^{13},e^{23},e^{16}+e^{25}+e^{34}&-\lambda_5+\lambda_7,\lambda_5+\lambda_6-\lambda_7,\lambda_6,-\lambda_6+\lambda_7,-\lambda_5-\lambda_6+2 \lambda_7,\lambda_5,\lambda_7&e_2,e_3,e_6,e_1,e_4,e_5,e_7\\

0,0,0,0,e^{12},e^{15},e^{16}&\lambda_3,-\lambda_6+\lambda_7,3 \lambda_6-2 \lambda_7,2 \lambda_6-\lambda_7,\lambda_6,\lambda_7,\lambda_4&e_3,e_1,e_2,e_5,e_6,e_7,e_4\\

0,0,0,0,e^{12},e^{15},e^{16}+e^{34}&\lambda_7-\lambda_4,-\lambda_6+\lambda_7,3 \lambda_6-2 \lambda_7,2 \lambda_6-\lambda_7,\lambda_6,\lambda_4,\lambda_7&e_3,e_1,e_2,e_5,e_6,e_4,e_7\\

0,0,0,0,e^{12},e^{15},e^{16}+e^{23}&-3 \lambda_6+3 \lambda_7,-\lambda_6+\lambda_7,3 \lambda_6-2 \lambda_7,2 \lambda_6-\lambda_7,\lambda_6,\lambda_7,\lambda_4&e_3,e_1,e_2,e_5,e_6,e_7,e_4\\

0,0,0,0,e^{12},e^{15},e^{16}+e^{25}&\lambda_4,\frac{2}{5}  \lambda_7,\frac{1}{5}  \lambda_7,\frac{3}{5}  \lambda_7,\lambda_3,\frac{4}{5}  \lambda_7,\lambda_7&e_4,e_2,e_1,e_5,e_3,e_6,e_7\\

0,0,0,0,e^{12},e^{15},e^{16}+e^{25}+e^{34}&\frac{2}{5}  \lambda_7,\frac{1}{5}  \lambda_7,\frac{3}{5}  \lambda_7,\lambda_4,\frac{4}{5}  \lambda_7,\lambda_7-\lambda_4,\lambda_7&e_2,e_1,e_5,e_4,e_6,e_3,e_7\\

0,0,0,0,-e^{12},e^{15}+e^{23},e^{16}+e^{35}&\lambda_7-\lambda_6,2 \lambda_7-2 \lambda_6,\lambda_4,-2 \lambda_7+3 \lambda_6,-\lambda_7+2 \lambda_6,\lambda_6,\lambda_7&e_1,e_3,e_4,e_2,e_5,e_6,e_7\\

0,0,0,0,e^{12},e^{13}+e^{25},e^{14}+e^{26}+e^{35}&3 \lambda_6-2 \lambda_7,-2 \lambda_6+2 \lambda_7,-\lambda_6+\lambda_7,2 \lambda_6-\lambda_7,-3 \lambda_6+3 \lambda_7,\lambda_6,\lambda_7&e_1,e_3,e_2,e_5,e_4,e_6,e_7\\

0,0,0,0,e^{12},e^{15},e^{25}&\lambda_4,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_6,\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_6,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_6,\lambda_7,\lambda_6,\lambda_3&e_4,e_1,e_2,e_5,e_7,e_6,e_3\\

0,0,0,0,e^{12},e^{15},e^{13}+e^{25}&-\frac{2}{3} \lambda_6+\frac{4}{3} \lambda_7,-\frac{1}{3} \lambda_6+\frac{2}{3} \lambda_7,\lambda_4,\frac{2}{3} \lambda_6-\frac{1}{3} \lambda_7,\frac{1}{3} \lambda_6+\frac{1}{3} \lambda_7,\lambda_6,\lambda_7&e_3,e_2,e_4,e_1,e_5,e_6,e_7\\

0,0,0,0,e^{12},e^{15},e^{25}+e^{34}&\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_6,\lambda_4,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_6,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_6,\lambda_7-\lambda_4,\lambda_7,\lambda_6&e_2,e_4,e_1,e_5,e_3,e_7,e_6\\

0,0,0,0,e^{12},e^{15}+e^{23},e^{13}+e^{25}&\frac{1}{3}  \lambda_7,\frac{1}{3}  \lambda_7,\frac{2}{3}  \lambda_7,\frac{2}{3}  \lambda_7,\lambda_7,\lambda_7,\lambda_4&e_1,e_2,e_3,e_5,e_6,e_7,e_4\\

0,0,0,0,e^{12},-e^{15}+e^{23},e^{13}+e^{25}&\frac{1}{3}  \lambda_7,\frac{1}{3}  \lambda_7,\lambda_4,\frac{2}{3}  \lambda_7,\frac{2}{3}  \lambda_7,\lambda_7,\lambda_7&e_1,e_2,e_4,e_3,e_5,e_6,e_7\\

0,0,0,0,e^{12},e^{13}+e^{25},e^{15}+e^{34}&-\frac{1}{3} \lambda_6+\frac{2}{3} \lambda_7,\frac{2}{3} \lambda_6-\frac{1}{3} \lambda_7,\frac{1}{3} \lambda_6+\frac{1}{3} \lambda_7,-\frac{4}{3} \lambda_6+\frac{5}{3} \lambda_7,\frac{4}{3} \lambda_6-\frac{2}{3} \lambda_7,\lambda_6,\lambda_7&e_1,e_2,e_5,e_4,e_3,e_6,e_7\\

0,0,0,0,e^{12},e^{15}+e^{23},e^{14}+e^{25}&\frac{2}{3} \lambda_6-\frac{1}{3} \lambda_7,\frac{4}{3} \lambda_6-\frac{2}{3} \lambda_7,-\frac{1}{3} \lambda_6+\frac{2}{3} \lambda_7,\frac{1}{3} \lambda_6+\frac{1}{3} \lambda_7,\lambda_6,-\frac{2}{3} \lambda_6+\frac{4}{3} \lambda_7,\lambda_7&e_1,e_3,e_2,e_5,e_6,e_4,e_7\\

0,0,0,0,e^{12},e^{13},e^{15}&\lambda_4,2 \lambda_5-\lambda_7,-\lambda_5+\lambda_7,\lambda_5,\lambda_7,\lambda_5+\lambda_6-\lambda_7,\lambda_6&e_4,e_2,e_1,e_5,e_7,e_3,e_6\\

0,0,0,0,e^{12},e^{13},e^{25}&\lambda_7-\lambda_5,\lambda_4,-\lambda_7+2 \lambda_5,\lambda_7-2 \lambda_5+\lambda_6,\lambda_5,\lambda_7,\lambda_6&e_2,e_4,e_1,e_3,e_5,e_7,e_6\\

0,0,0,0,e^{12},e^{34},e^{15}&-\lambda_5+\lambda_7,\lambda_6-\lambda_4,\lambda_4,\lambda_6,2 \lambda_5-\lambda_7,\lambda_5,\lambda_7&e_1,e_3,e_4,e_6,e_2,e_5,e_7\\

0,0,0,0,e^{12},e^{13},e^{15}+e^{23}&\frac{2}{3}  \lambda_6,\lambda_4,\frac{1}{3}  \lambda_6,-\frac{2}{3} \lambda_6+\lambda_7,\lambda_6,-\frac{1}{3} \lambda_6+\lambda_7,\lambda_7&e_3,e_4,e_1,e_2,e_6,e_5,e_7\\

0,0,0,0,e^{12},e^{13},e^{15}+e^{34}&-\lambda_5+\lambda_7,-\lambda_5-\lambda_6+2 \lambda_7,\lambda_5+\lambda_6-\lambda_7,\lambda_6,2 \lambda_5-\lambda_7,\lambda_5,\lambda_7&e_1,e_4,e_3,e_6,e_2,e_5,e_7\\

0,0,0,0,e^{12},e^{13},e^{25}+e^{34}&-2 \lambda_5+\lambda_6+\lambda_7,-\lambda_5+\lambda_7,2 \lambda_5-\lambda_6,2 \lambda_5-\lambda_7,\lambda_5,\lambda_6,\lambda_7&e_3,e_2,e_4,e_1,e_5,e_6,e_7\\

0,0,0,0,e^{12},e^{13}+e^{24},e^{15}&\lambda_7-2 \lambda_5+\lambda_6,-\lambda_7+\lambda_5+\lambda_6,\lambda_7-\lambda_5,-\lambda_7+2 \lambda_5,\lambda_6,\lambda_5,\lambda_7&e_4,e_3,e_1,e_2,e_6,e_5,e_7\\

0,0,0,0,e^{12},e^{34},e^{13}+e^{25}&-\lambda_5+\lambda_7,2 \lambda_5+\lambda_6-2 \lambda_7,-2 \lambda_5+2 \lambda_7,2 \lambda_5-\lambda_7,\lambda_5,\lambda_6,\lambda_7&e_2,e_4,e_3,e_1,e_5,e_6,e_7\\

0,0,0,0,e^{12},e^{13},e^{14}+e^{25}&\lambda_7-2 \lambda_5+\lambda_6,\lambda_7-\lambda_5,2 \lambda_7-2 \lambda_5,-\lambda_7+2 \lambda_5,\lambda_5,\lambda_7,\lambda_6&e_3,e_2,e_4,e_1,e_5,e_7,e_6\\

0,0,0,0,e^{12},e^{13},e^{15}+e^{24}&\lambda_6-\lambda_7+\lambda_5,-\lambda_7+2 \lambda_5,\lambda_7-\lambda_5,2 \lambda_7-2 \lambda_5,\lambda_6,\lambda_5,\lambda_7&e_3,e_2,e_1,e_4,e_6,e_5,e_7\\

0,0,0,0,e^{12},e^{13}+e^{24},e^{15}+e^{34}&3 \lambda_6-2 \lambda_7,4 \lambda_6-3 \lambda_7,-3 \lambda_6+3 \lambda_7,-2 \lambda_6+2 \lambda_7,2 \lambda_6-\lambda_7,\lambda_6,\lambda_7&e_3,e_2,e_4,e_1,e_5,e_6,e_7\\

0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{25}&-\frac{2}{3} \lambda_6+\lambda_7,\frac{1}{3}  \lambda_6,\frac{2}{3}  \lambda_6,-\frac{1}{3} \lambda_6+\lambda_7,\lambda_7,\frac{5}{3} \lambda_6-\lambda_7,\lambda_6&e_1,e_2,e_3,e_5,e_7,e_4,e_6\\

0,0,0,0,e^{12},e^{13},e^{16}+e^{25}&-\lambda_7+2 \lambda_6,\lambda_7-\lambda_6,\lambda_4,\lambda_6,\frac{1}{2}  \lambda_6,\lambda_7-\frac{1}{2} \lambda_6,\lambda_7&e_3,e_1,e_4,e_6,e_2,e_5,e_7\\

0,0,0,0,e^{12},e^{13},e^{25}+e^{36}&-\lambda_7+2 \lambda_6,\lambda_4,\lambda_7-\lambda_6,\lambda_7-\lambda_6,\lambda_6,\lambda_6,\lambda_7&e_1,e_4,e_2,e_3,e_5,e_6,e_7\\

0,0,0,0,-e^{12},e^{13},e^{25}+e^{36}&2 \lambda_6-\lambda_7,-\lambda_6+\lambda_7,-\lambda_6+\lambda_7,\lambda_6,\lambda_6,\lambda_4,\lambda_7&e_1,e_2,e_3,e_5,e_6,e_4,e_7\\

0,0,0,0,e^{12},e^{13},e^{26}+e^{35}&\lambda_7-\lambda_6,\lambda_4,-\lambda_7+\lambda_5+\lambda_6,\lambda_7-\lambda_5,\lambda_6,\lambda_5,\lambda_7&e_2,e_4,e_1,e_3,e_6,e_5,e_7\\

0,0,0,0,e^{12},e^{13},e^{14}+e^{25}+e^{36}&-\lambda_6+\lambda_7,-\lambda_6+\lambda_7,2 \lambda_6-\lambda_7,-2 \lambda_6+2 \lambda_7,\lambda_6,\lambda_6,\lambda_7&e_2,e_3,e_1,e_4,e_5,e_6,e_7\\

0,0,0,0,-e^{12},e^{13},e^{14}+e^{25}+e^{36}&-\lambda_6+\lambda_7,-\lambda_6+\lambda_7,2 \lambda_6-\lambda_7,-2 \lambda_6+2 \lambda_7,\lambda_6,\lambda_6,\lambda_7&e_2,e_3,e_1,e_4,e_5,e_6,e_7\\

0,0,0,0,e^{12},e^{13},e^{15}+e^{24}+e^{36}&-4 \lambda_6+3 \lambda_7,-\lambda_6+\lambda_7,2 \lambda_6-\lambda_7,\lambda_6,4 \lambda_6-2 \lambda_7,-2 \lambda_6+2 \lambda_7,\lambda_7&e_2,e_3,e_1,e_6,e_4,e_5,e_7\\

0,0,0,0,e^{12},e^{13},e^{14}+e^{26}+e^{35}&-\lambda_7+\lambda_5+\lambda_6,\lambda_7-\lambda_6,\lambda_5,\lambda_7-\lambda_5,\lambda_6,2 \lambda_7-\lambda_5-\lambda_6,\lambda_7&e_1,e_2,e_5,e_3,e_6,e_4,e_7\\

0,0,0,0,e^{12},e^{34},e^{15}+e^{36}&\lambda_7-\lambda_5,-\lambda_7+2 \lambda_5,-\lambda_6+\lambda_7,2 \lambda_6-\lambda_7,\lambda_5,\lambda_6,\lambda_7&e_1,e_2,e_3,e_4,e_5,e_6,e_7\\

0,0,0,0,-e^{12},e^{14}+e^{23},e^{16}+e^{35}&\lambda_7-\lambda_5,-\lambda_7+2 \lambda_6,\lambda_7-\lambda_6,-\lambda_7+\lambda_5+\lambda_6,\lambda_5,\lambda_6,\lambda_7&e_3,e_4,e_1,e_2,e_5,e_6,e_7\\

0,0,0,0,e^{12},e^{34},e^{13}+e^{25}+e^{46}&-\lambda_6+\lambda_7,\lambda_6-\frac{1}{2} \lambda_7,2 \lambda_6-\lambda_7,-2 \lambda_6+2 \lambda_7,-\lambda_6+\frac{3}{2} \lambda_7,\lambda_6,\lambda_7&e_4,e_2,e_3,e_1,e_5,e_6,e_7\\

0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{15}+e^{26}&-\lambda_6+\lambda_7,2 \lambda_6-\lambda_7,-\lambda_6+\lambda_7,2 \lambda_6-\lambda_7,\lambda_6,\lambda_6,\lambda_7&e_1,e_3,e_2,e_4,e_5,e_6,e_7\\

0,0,0,0,-e^{14}+e^{23},e^{13}+e^{24},e^{15}+e^{26}&-\lambda_6+\lambda_7,2 \lambda_6-\lambda_7,-\lambda_6+\lambda_7,2 \lambda_6-\lambda_7,\lambda_6,\lambda_6,\lambda_7&e_1,e_3,e_2,e_4,e_5,e_6,e_7\\

0,0,0,0,e^{12},e^{13}+e^{24},e^{14}+e^{26}+e^{35}&\lambda_7-\lambda_6,2 \lambda_7-2 \lambda_6,3 \lambda_7-3 \lambda_6,-2 \lambda_7+3 \lambda_6,-\lambda_7+2 \lambda_6,\lambda_6,\lambda_7&e_2,e_1,e_5,e_3,e_4,e_6,e_7\\

0,0,0,0,e^{13}+e^{24},-e^{12}+e^{34},e^{15}+e^{23}+e^{46}&\frac{1}{4},\frac{1}{4},\frac{1}{2},\frac{1}{2},\frac{3}{4},\frac{3}{4},1&e_1,e_4,e_2,e_3,e_5,e_6,e_7\\

0,0,0,0,-e^{13}+e^{24},-e^{12}+e^{34},e^{15}+e^{23}+e^{46}&\frac{1}{4},\frac{1}{4},\frac{1}{2},\frac{1}{2},\frac{3}{4},\frac{3}{4},1&e_1,e_4,e_2,e_3,e_5,e_6,e_7\\

0,0,0,0,e^{12},e^{13},e^{23}&\frac{1}{2} \lambda_5-\frac{1}{2} \lambda_6+\frac{1}{2} \lambda_7,\frac{1}{2} \lambda_5+\frac{1}{2} \lambda_6-\frac{1}{2} \lambda_7,\lambda_5,\lambda_4,-\frac{1}{2} \lambda_5+\frac{1}{2} \lambda_6+\frac{1}{2} \lambda_7,\lambda_6,\lambda_7&e_2,e_1,e_5,e_4,e_3,e_6,e_7\\

0,0,0,0,e^{12},e^{13},e^{14}&\lambda_7-\lambda_4,-\lambda_7+\lambda_4+\lambda_5,\lambda_4,\lambda_7,\lambda_5,\lambda_6-\lambda_7+\lambda_4,\lambda_6&e_1,e_2,e_4,e_7,e_5,e_3,e_6\\

0,0,0,0,e^{12},e^{13},e^{24}&\lambda_4,-\lambda_4-\lambda_5+\lambda_6+\lambda_7,-\lambda_4+\lambda_7,\lambda_4+\lambda_5-\lambda_7,\lambda_5,\lambda_6,\lambda_7&e_4,e_3,e_2,e_1,e_5,e_6,e_7\\

0,0,0,0,e^{12},e^{13},e^{14}+e^{23}&\frac{1}{2} \lambda_6+\frac{1}{2} \lambda_7-\frac{1}{2} \lambda_5,-\frac{1}{2} \lambda_6+\frac{1}{2} \lambda_7+\frac{1}{2} \lambda_5,-\frac{1}{2} \lambda_6+\frac{3}{2} \lambda_7-\frac{1}{2} \lambda_5,\frac{1}{2} \lambda_6-\frac{1}{2} \lambda_7+\frac{1}{2} \lambda_5,\lambda_6,\lambda_7,\lambda_5&e_3,e_2,e_4,e_1,e_6,e_7,e_5\\

0,0,0,0,e^{12},e^{34},e^{13}+e^{24}&\lambda_4,\lambda_7-\lambda_4,\lambda_7+\lambda_4-\lambda_6,-\lambda_4+\lambda_6,\lambda_7,2 \lambda_7-\lambda_6,\lambda_6&e_4,e_2,e_1,e_3,e_7,e_5,e_6\\

0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{24}&\lambda_7-\frac{1}{2} \lambda_5,\lambda_7-\frac{1}{2} \lambda_5,\frac{1}{2}  \lambda_5,\frac{1}{2}  \lambda_5,\lambda_7,\lambda_7,\lambda_5&e_3,e_4,e_1,e_2,e_6,e_7,e_5\\

0,0,0,0,e^{12},-e^{14}+e^{23},e^{13}+e^{24}&-\frac{1}{2} \lambda_5+\lambda_7,-\frac{1}{2} \lambda_5+\lambda_7,\frac{1}{2}  \lambda_5,\frac{1}{2}  \lambda_5,\lambda_7,\lambda_7,\lambda_5&e_3,e_4,e_1,e_2,e_6,e_7,e_5\\

0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{12}+e^{34}&\text{weights of split torus: } \frac{1}{2},\frac{1}{2},\frac{1}{2},\frac{1}{2},1,1,1\\

0,0,0,0,e^{14}+e^{23},-e^{13}+e^{24},e^{12}+e^{34}&\text{weights of split torus: } \frac{1}{2},\frac{1}{2},\frac{1}{2},\frac{1}{2},1,1,1\\

0,0,0,0,0,e^{12},e^{16}&2 \lambda_6-\lambda_7,\lambda_5,\lambda_3,-\lambda_6+\lambda_7,\lambda_6,\lambda_7,\lambda_4&e_2,e_5,e_3,e_1,e_6,e_7,e_4\\

0,0,0,0,0,e^{12},e^{13}+e^{26}&-\lambda_7+2 \lambda_6,2 \lambda_7-2 \lambda_6,\lambda_7-\lambda_6,\lambda_4,\lambda_5,\lambda_6,\lambda_7&e_1,e_3,e_2,e_4,e_5,e_6,e_7\\

0,0,0,0,0,e^{12},e^{16}+e^{34}&-\lambda_6+\lambda_7,\lambda_5,\lambda_7-\lambda_4,2 \lambda_6-\lambda_7,\lambda_6,\lambda_4,\lambda_7&e_1,e_5,e_3,e_2,e_6,e_4,e_7\\

0,0,0,0,0,e^{12},e^{13}+e^{26}+e^{45}&\lambda_7-\lambda_5,\lambda_7-\lambda_6,2 \lambda_7-2 \lambda_6,-\lambda_7+2 \lambda_6,\lambda_6,\lambda_5,\lambda_7&e_4,e_2,e_3,e_1,e_6,e_5,e_7\\

0,0,0,0,0,e^{12},e^{13}&\lambda_5,-\lambda_3+\lambda_7,\lambda_3,\lambda_7,\lambda_6+\lambda_3-\lambda_7,\lambda_6,\lambda_4&e_5,e_1,e_3,e_7,e_2,e_6,e_4\\

0,0,0,0,0,e^{12},e^{34}&\lambda_7-\lambda_4,\lambda_4,\lambda_7,\lambda_5,\lambda_2,-\lambda_2+\lambda_6,\lambda_6&e_3,e_4,e_7,e_5,e_2,e_1,e_6\\

0,0,0,0,0,e^{12},e^{13}+e^{24}&\lambda_5,\lambda_6-\lambda_7+\lambda_4,\lambda_7-\lambda_4,-\lambda_6+2 \lambda_7-\lambda_4,\lambda_6,\lambda_4,\lambda_7&e_5,e_1,e_2,e_3,e_6,e_4,e_7\\

0,0,0,0,0,e^{13}+e^{24},e^{12}+e^{34}&\lambda_4,\lambda_4,\lambda_5,\lambda_7-\lambda_4,\lambda_7-\lambda_4,\lambda_7,\lambda_7&e_1,e_4,e_5,e_2,e_3,e_6,e_7\\

0,0,0,0,0,-e^{13}+e^{24},e^{12}+e^{34}&\lambda_7-\lambda_4,\lambda_7-\lambda_4,\lambda_4,\lambda_4,\lambda_7,\lambda_7,\lambda_5&e_2,e_3,e_1,e_4,e_6,e_7,e_5\\

0,0,0,0,0,e^{12},e^{13}+e^{45}&-\lambda_5+\lambda_7,\lambda_5,\lambda_6+\lambda_3-\lambda_7,-\lambda_3+\lambda_7,\lambda_6,\lambda_3,\lambda_7&e_4,e_5,e_2,e_1,e_6,e_3,e_7\\

0,0,0,0,0,e^{13}+e^{24},e^{12}+e^{35}&-2 \lambda_7+\lambda_5+2 \lambda_6,2 \lambda_7-\lambda_5-\lambda_6,-\lambda_7+\lambda_5+\lambda_6,\lambda_7-\lambda_5,\lambda_6,\lambda_5,\lambda_7&e_4,e_2,e_1,e_3,e_6,e_5,e_7\\

0,0,0,0,0,0,e^{12}&\lambda_5,\lambda_2,\lambda_6,\lambda_3,-\lambda_2+\lambda_7,\lambda_7,\lambda_4&e_5,e_2,e_6,e_3,e_1,e_7,e_4\\

0,0,0,0,0,0,e^{12}+e^{34}&\lambda_4,\lambda_7-\lambda_2,\lambda_7-\lambda_4,\lambda_5,\lambda_2,\lambda_7,\lambda_6&e_4,e_1,e_3,e_5,e_2,e_7,e_6\\

0,0,0,0,0,0,e^{12}+e^{34}+e^{56}&\lambda_2,\lambda_7-\lambda_4,\lambda_6,-\lambda_6+\lambda_7,\lambda_4,-\lambda_2+\lambda_7,\lambda_7&e_2,e_3,e_6,e_5,e_4,e_1,e_7\\

0,0,0,0,0,0,0&\lambda_7,\lambda_1,\lambda_4,\lambda_2,\lambda_5,\lambda_3,\lambda_6&e_7,e_1,e_4,e_2,e_5,e_3,e_6\\

%\end{array}


==> anc/src/graded8.txt <==
\\
\multicolumn{3}{L}{0,0,e^{12},e^{13},e^{14},e^{15},e^{16},e^{17}}\\
&-\lambda_7+\lambda_8,6 \lambda_7-5 \lambda_8,5 \lambda_7-4 \lambda_8,4 \lambda_7-3 \lambda_8,3 \lambda_7-2 \lambda_8,2 \lambda_7-\lambda_8,\lambda_7,\lambda_8&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,e^{12},e^{13},e^{14},e^{15},e^{16},e^{17}+e^{23}}\\
&\frac{1}{11},\frac{5}{11},\frac{6}{11},\frac{7}{11},\frac{8}{11},\frac{9}{11},\frac{10}{11},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,e^{12},e^{13},e^{14},e^{15},e^{16}+e^{23},e^{17}+e^{24}}\\
&\frac{1}{10},\frac{2}{5},\frac{1}{2},\frac{3}{5},\frac{7}{10},\frac{4}{5},\frac{9}{10},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,-e^{12},e^{13},e^{14},e^{15},e^{16},e^{17}+e^{25}+e^{34}}\\
&\frac{1}{9},\frac{1}{3},\frac{4}{9},\frac{5}{9},\frac{2}{3},\frac{7}{9},\frac{8}{9},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,-e^{12},-e^{13},e^{14},e^{15},e^{16},e^{27}+e^{36}+e^{45}}\\
&\text{weights of split torus: } \frac{2}{5} \lambda_7-\frac{1}{5} \lambda_8,-\lambda_7+\lambda_8,-\frac{3}{5} \lambda_7+\frac{4}{5} \lambda_8,-\frac{1}{5} \lambda_7+\frac{3}{5} \lambda_8,\frac{1}{5} \lambda_7+\frac{2}{5} \lambda_8,\frac{3}{5} \lambda_7+\frac{1}{5} \lambda_8,\lambda_7,\lambda_8\\

\multicolumn{3}{L}{0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{16}+e^{24},e^{17}+e^{25}}\\
&\frac{1}{9},\frac{1}{3},\frac{4}{9},\frac{5}{9},\frac{2}{3},\frac{7}{9},\frac{8}{9},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{16}+e^{24},e^{17}+e^{34}}\\
&\frac{1}{9},\frac{1}{3},\frac{4}{9},\frac{5}{9},\frac{2}{3},\frac{7}{9},\frac{8}{9},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,-e^{12},-e^{13},e^{14},e^{15},e^{16}+e^{23},e^{27}+e^{36}+e^{45}}\\
&\text{weights of split torus: } \frac{1}{13},\frac{4}{13},\frac{5}{13},\frac{6}{13},\frac{7}{13},\frac{8}{13},\frac{9}{13},1\\

\multicolumn{3}{L}{0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24},e^{16}+e^{25},e^{17}+e^{26}}\\
&\frac{1}{8},\frac{1}{4},\frac{3}{8},\frac{1}{2},\frac{5}{8},\frac{3}{4},\frac{7}{8},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,-(-1+a_3) e^{12},e^{13},a_3 e^{14},e^{15}+e^{23},e^{16}+e^{24},e^{17}+e^{25}+e^{34}}\\
&\frac{1}{9},\frac{1}{3},\frac{4}{9},\frac{5}{9},\frac{2}{3},\frac{7}{9},\frac{8}{9},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,-e^{12},e^{13},e^{14},2 e^{15},e^{16}+e^{25}+e^{34},e^{17}+e^{26}+e^{35}}\\
&\frac{1}{8},\frac{1}{4},\frac{3}{8},\frac{1}{2},\frac{5}{8},\frac{3}{4},\frac{7}{8},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,-e^{12},e^{13},e^{14},-e^{15}+e^{23},e^{16}+e^{24},e^{27}+e^{36}+e^{45}}\\
&\text{weights of split torus: } \frac{1}{11},\frac{3}{11},\frac{4}{11},\frac{5}{11},\frac{6}{11},\frac{7}{11},\frac{8}{11},1\\

\multicolumn{3}{L}{0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24},2 e^{16}+e^{25}+e^{34},e^{17}+e^{35}}\\
&\frac{1}{8},\frac{1}{4},\frac{3}{8},\frac{1}{2},\frac{5}{8},\frac{3}{4},\frac{7}{8},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,e^{12},-e^{13},e^{14}+e^{23},-e^{15}+e^{24},e^{16}+e^{34},e^{17}+e^{26}+e^{35}}\\
&\frac{1}{8},\frac{1}{4},\frac{3}{8},\frac{1}{2},\frac{5}{8},\frac{3}{4},\frac{7}{8},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,-(-1+a_4) e^{12},a_4 e^{13},e^{14}+e^{23},a_4 e^{15}+e^{24},-(-2+a_4) e^{16}+e^{25}+e^{34},e^{17}+e^{26}+e^{35}}\\
&\frac{1}{8},\frac{1}{4},\frac{3}{8},\frac{1}{2},\frac{5}{8},\frac{3}{4},\frac{7}{8},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,-e^{12},-e^{13},\frac{3}{2} e^{14}-\frac{1}{2} e^{23},e^{15}+\frac{1}{2} e^{24},e^{16}+e^{25}+e^{34},e^{27}+e^{36}+e^{45}}\\
&\text{weights of split torus: } \frac{1}{9},\frac{2}{9},\frac{1}{3},\frac{4}{9},\frac{5}{9},\frac{2}{3},\frac{7}{9},1\\

\multicolumn{3}{L}{0,0,-e^{12},e^{13},e^{14},e^{15},e^{25}+e^{34},e^{16}}\\
&-\frac{1}{7} \lambda_7+\frac{2}{7} \lambda_8,\frac{5}{7} \lambda_7-\frac{3}{7} \lambda_8,\frac{4}{7} \lambda_7-\frac{1}{7} \lambda_8,\frac{3}{7} \lambda_7+\frac{1}{7} \lambda_8,\frac{2}{7} \lambda_7+\frac{3}{7} \lambda_8,\lambda_7,\frac{1}{7} \lambda_7+\frac{5}{7} \lambda_8,\lambda_8&e_1,e_2,e_3,e_4,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,-e^{12},e^{13},e^{14},e^{15},e^{25}+e^{34},e^{16}+e^{23}}\\
&\frac{4}{9},\frac{1}{9},\frac{5}{9},\frac{2}{3},\frac{7}{9},\frac{8}{9},\frac{11}{9},1&e_2,e_1,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,-e^{12},e^{13},e^{14},e^{15}+e^{23},e^{25}+e^{34},e^{16}+e^{24}}\\
&\frac{1}{8},\frac{3}{8},\frac{1}{2},\frac{5}{8},\frac{3}{4},\frac{7}{8},1,\frac{9}{8}&e_1,e_2,e_3,e_4,e_5,e_6,e_8,e_7\\

\multicolumn{3}{L}{0,0,-e^{12},e^{13},e^{14},2 e^{15},e^{25}+e^{34},e^{17}+e^{26}+e^{35}}\\
&2 \lambda_7-\frac{3}{2} \lambda_8,-\lambda_7+\lambda_8,\lambda_7-\frac{1}{2} \lambda_8,\frac{1}{2}  \lambda_8,-\lambda_7+\frac{3}{2} \lambda_8,\lambda_7,-2 \lambda_7+\frac{5}{2} \lambda_8,\lambda_8&e_2,e_1,e_3,e_4,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,-e^{12},e^{13},e^{14},2 e^{15}+e^{23},e^{25}+e^{34},e^{17}+e^{26}+e^{35}}\\
&\frac{1}{10},\frac{3}{10},\frac{2}{5},\frac{1}{2},\frac{3}{5},\frac{7}{10},\frac{9}{10},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,-e^{12},2 e^{13},e^{14}+e^{23},2 e^{15}+e^{24},e^{25}+e^{34},e^{17}+e^{26}+e^{35}}\\
&\frac{1}{8},\frac{1}{4},\frac{3}{8},\frac{1}{2},\frac{5}{8},\frac{3}{4},\frac{7}{8},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,e^{12},e^{13},e^{23},e^{14},e^{16},e^{17}}\\
&-\lambda_7+\lambda_8,5 \lambda_7-4 \lambda_8,4 \lambda_7-3 \lambda_8,3 \lambda_7-2 \lambda_8,9 \lambda_7-7 \lambda_8,2 \lambda_7-\lambda_8,\lambda_7,\lambda_8&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,e^{12},e^{13},e^{23},e^{14},e^{16},e^{17}+e^{25}}\\
&\frac{1}{7},\frac{2}{7},\frac{3}{7},\frac{4}{7},\frac{5}{7},\frac{5}{7},\frac{6}{7},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,e^{12},-e^{13},e^{23},e^{14},e^{16},e^{17}+e^{25}}\\
&\frac{1}{7},\frac{2}{7},\frac{3}{7},\frac{4}{7},\frac{5}{7},\frac{5}{7},\frac{6}{7},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,e^{12},e^{13},e^{23},e^{14},e^{16}+e^{25},e^{17}+e^{35}}\\
&\frac{2}{13},\frac{3}{13},\frac{5}{13},\frac{7}{13},\frac{8}{13},\frac{9}{13},\frac{11}{13},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,-e^{12},e^{13},e^{23},e^{14},e^{16},e^{17}+e^{26}+e^{34}}\\
&\frac{1}{7},\frac{2}{7},\frac{3}{7},\frac{4}{7},\frac{5}{7},\frac{5}{7},\frac{6}{7},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,-e^{12},e^{13},e^{23},e^{14},e^{16},e^{26}+e^{34}}\\
&\frac{2}{5} \lambda_7-\frac{1}{5} \lambda_8,-\frac{3}{5} \lambda_7+\frac{4}{5} \lambda_8,-\frac{1}{5} \lambda_7+\frac{3}{5} \lambda_8,-\frac{4}{5} \lambda_7+\frac{7}{5} \lambda_8,\frac{1}{5} \lambda_7+\frac{2}{5} \lambda_8,\frac{3}{5} \lambda_7+\frac{1}{5} \lambda_8,\lambda_7,\lambda_8&e_1,e_2,e_3,e_5,e_4,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,-e^{12},e^{13},e^{23},e^{14},e^{26}+e^{34},e^{16}+e^{25}}\\
&\frac{2}{11},\frac{3}{11},\frac{5}{11},\frac{7}{11},\frac{9}{11},\frac{8}{11},1,\frac{12}{11}&e_1,e_2,e_3,e_4,e_6,e_5,e_8,e_7\\

\multicolumn{3}{L}{0,0,e^{12},-e^{13},e^{23},-e^{15}+e^{24},e^{16}+e^{34},e^{26}+e^{35}}\\
&\frac{3}{5} \lambda_7-\frac{2}{5} \lambda_8,-\frac{2}{5} \lambda_7+\frac{3}{5} \lambda_8,\frac{1}{5} \lambda_7+\frac{1}{5} \lambda_8,-\frac{1}{5} \lambda_7+\frac{4}{5} \lambda_8,\frac{4}{5} \lambda_7-\frac{1}{5} \lambda_8,\frac{2}{5} \lambda_7+\frac{2}{5} \lambda_8,\lambda_7,\lambda_8&e_1,e_2,e_3,e_5,e_4,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,e^{12},e^{13},e^{23},-e^{14}+e^{25},e^{26}+e^{34},e^{16}+e^{35}}\\
&\frac{1}{5},\frac{1}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},1,1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,e^{12},-e^{13},e^{23},-e^{14}+e^{25},e^{26}+e^{34},e^{16}+e^{35}}\\
&\frac{1}{5},\frac{1}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},1,1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,e^{12},-e^{13},e^{23},-e^{15}+e^{24},e^{16}+e^{34},e^{14}+e^{26}+e^{35}}\\
&\frac{1}{7},\frac{2}{7},\frac{3}{7},\frac{4}{7},\frac{5}{7},\frac{6}{7},1,\frac{8}{7}&e_2,e_1,e_3,e_5,e_4,e_6,e_8,e_7\\

\multicolumn{3}{L}{0,0,e^{12},-e^{13},e^{23},-e^{15}+e^{24},e^{16}+e^{25}+e^{34},e^{14}+e^{26}+e^{35}}\\
&\text{weights of split torus: } 0,0,0,0,0,0,0,0\\

\multicolumn{3}{L}{0,0,e^{12},e^{13},e^{23},e^{14},e^{25},e^{16}}\\
&\frac{4}{11} \lambda_7-\frac{1}{11} \lambda_8,-\frac{1}{11} \lambda_7+\frac{3}{11} \lambda_8,\frac{3}{11} \lambda_7+\frac{2}{11} \lambda_8,\frac{7}{11} \lambda_7+\frac{1}{11} \lambda_8,\frac{2}{11} \lambda_7+\frac{5}{11} \lambda_8,\frac{1}{11} \lambda_7+\frac{8}{11} \lambda_8,\lambda_7,\lambda_8&e_2,e_1,e_3,e_5,e_4,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},e^{16}}\\
&\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,-\frac{1}{6} \lambda_7+\frac{1}{3} \lambda_8,\frac{1}{2}  \lambda_7,\frac{7}{6} \lambda_7-\frac{1}{3} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\frac{1}{6} \lambda_7+\frac{2}{3} \lambda_8,\lambda_7,\lambda_8&e_2,e_1,e_3,e_5,e_4,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,-e^{12},e^{13},e^{23},e^{14},e^{25},e^{26}+e^{34}}\\
&-\frac{2}{7} \lambda_7+\frac{3}{7} \lambda_8,\frac{3}{7} \lambda_7-\frac{1}{7} \lambda_8,\frac{1}{7} \lambda_7+\frac{2}{7} \lambda_8,-\frac{1}{7} \lambda_7+\frac{5}{7} \lambda_8,-\frac{3}{7} \lambda_7+\frac{8}{7} \lambda_8,\frac{4}{7} \lambda_7+\frac{1}{7} \lambda_8,\lambda_7,\lambda_8&e_1,e_2,e_3,e_4,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},e^{16}+e^{25}}\\
&\frac{2}{11},\frac{3}{11},\frac{5}{11},\frac{7}{11},\frac{9}{11},\frac{8}{11},1,\frac{10}{11}&e_1,e_2,e_3,e_4,e_6,e_5,e_8,e_7\\

\multicolumn{3}{L}{0,0,-e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},e^{26}+e^{34}}\\
&\lambda_8-\lambda_7,-\lambda_8+\frac{3}{2} \lambda_7,\frac{1}{2}  \lambda_7,-\lambda_8+2 \lambda_7,\lambda_8-\frac{1}{2} \lambda_7,2 \lambda_8-\frac{3}{2} \lambda_7,\lambda_7,\lambda_8&e_1,e_2,e_3,e_5,e_4,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,e^{12},e^{13},e^{23},e^{15}+e^{24},e^{14},e^{16}+e^{34}}\\
&\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,-\lambda_7+\lambda_8,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,-\frac{4}{3} \lambda_7+\frac{5}{3} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_7,-\frac{2}{3} \lambda_7+\frac{4}{3} \lambda_8,\lambda_8&e_1,e_2,e_3,e_5,e_4,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,-e^{12},e^{13},e^{23},e^{15}+e^{24},e^{14},e^{26}+e^{35}}\\
&-\frac{2}{7} \lambda_7+\frac{3}{7} \lambda_8,\frac{3}{7} \lambda_7-\frac{1}{7} \lambda_8,\frac{1}{7} \lambda_7+\frac{2}{7} \lambda_8,\frac{4}{7} \lambda_7+\frac{1}{7} \lambda_8,-\frac{1}{7} \lambda_7+\frac{5}{7} \lambda_8,\lambda_7,\frac{2}{7} \lambda_7+\frac{4}{7} \lambda_8,\lambda_8&e_2,e_1,e_3,e_4,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,e^{12},e^{13},e^{23},e^{15}+e^{24},e^{14}+e^{25},e^{16}+e^{34}}\\
&\frac{1}{5},\frac{1}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},\frac{4}{5},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,e^{12},-e^{13},e^{23},-e^{15}+e^{24},e^{14}+e^{25},e^{16}+e^{34}}\\
&\frac{1}{5},\frac{1}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},\frac{4}{5},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,e^{12},e^{13},e^{23},-e^{14}+e^{25},e^{15}+e^{24},e^{26}+e^{34}}\\
&\frac{1}{5},\frac{1}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},\frac{4}{5},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,-e^{12},e^{13},e^{23},e^{14}+e^{25},e^{15}+e^{24},e^{26}+e^{34}}\\
&\frac{1}{5},\frac{1}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},\frac{4}{5},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,e^{12},e^{13},e^{23},e^{15}+e^{24},e^{14},e^{16}+e^{25}+e^{34}}\\
&\frac{1}{7},\frac{2}{7},\frac{3}{7},\frac{4}{7},\frac{5}{7},\frac{5}{7},\frac{6}{7},1&e_1,e_2,e_3,e_4,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,e^{12},e^{13},e^{23},e^{14},e^{25},e^{16}+e^{27}}\\
&\frac{1}{5},\frac{1}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},\frac{4}{5},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},e^{17}+e^{26}}\\
&\frac{3}{2} \lambda_7-\lambda_8,-\lambda_7+\lambda_8,\frac{1}{2}  \lambda_7,2 \lambda_7-\lambda_8,-\frac{1}{2} \lambda_7+\lambda_8,\lambda_7,-\frac{3}{2} \lambda_7+2 \lambda_8,\lambda_8&e_2,e_1,e_3,e_5,e_4,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,e^{12},e^{13},e^{23},e^{15}+e^{24},e^{14}+e^{25},e^{16}+e^{27}}\\
&\frac{1}{5},\frac{1}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},\frac{4}{5},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,e^{12},-e^{13},e^{23},-e^{15}+e^{24},e^{14}+e^{25},e^{16}+e^{27}}\\
&\frac{1}{5},\frac{1}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},\frac{4}{5},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,a_1 e^{12},e^{13},e^{23},-(-1+a_1) e^{14},e^{15}+e^{24},e^{17}+e^{26}+e^{34}}\\
&-\lambda_7+\lambda_8,\frac{3}{2} \lambda_7-\lambda_8,\frac{1}{2}  \lambda_7,2 \lambda_7-\lambda_8,-\frac{1}{2} \lambda_7+\lambda_8,-\frac{3}{2} \lambda_7+2 \lambda_8,\lambda_7,\lambda_8&e_1,e_2,e_3,e_5,e_4,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,-e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24},e^{16}+e^{27}+e^{35}}\\
&\frac{1}{5},\frac{1}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},\frac{4}{5},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,-e^{12},e^{13},e^{23},-e^{14},e^{15}+e^{24},e^{16}+e^{27}+e^{35}}\\
&\frac{1}{5},\frac{1}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},\frac{4}{5},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,a_1 e^{12},e^{13},e^{23},e^{15}+e^{24},-(-1+a_1) e^{14}+e^{25},e^{16}+e^{27}+e^{34}}\\
&\frac{1}{5},\frac{1}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},\frac{4}{5},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,a_1 e^{12},-e^{13},e^{23},-e^{15}+e^{24},-(-1+a_1) e^{14}+e^{25},e^{16}+e^{27}+e^{34}}\\
&\frac{1}{5},\frac{1}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},\frac{4}{5},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{14},e^{15},e^{16},e^{17}}\\
&-\lambda_7+\lambda_8,5 \lambda_7-4 \lambda_8,4 \lambda_7-3 \lambda_8,3 \lambda_7-2 \lambda_8,\lambda_3,2 \lambda_7-\lambda_8,\lambda_7,\lambda_8&e_1,e_2,e_4,e_5,e_3,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{14},e^{15},e^{16},e^{17}+e^{23}}\\
&5 \lambda_7-4 \lambda_8,-\lambda_7+\lambda_8,4 \lambda_7-3 \lambda_8,3 \lambda_7-2 \lambda_8,2 \lambda_7-\lambda_8,\lambda_7,-5 \lambda_7+5 \lambda_8,\lambda_8&e_2,e_1,e_4,e_5,e_6,e_7,e_3,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{14},e^{15},e^{16},e^{17}+e^{24}}\\
&\frac{4}{9}  \lambda_8,\frac{1}{9}  \lambda_8,\frac{5}{9}  \lambda_8,\frac{2}{3}  \lambda_8,\frac{7}{9}  \lambda_8,\frac{8}{9}  \lambda_8,\lambda_8,\lambda_3&e_2,e_1,e_4,e_5,e_6,e_7,e_8,e_3\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{14},e^{15},e^{16}+e^{23},e^{17}+e^{34}}\\
&\lambda_8-\lambda_7,-4 \lambda_8+5 \lambda_7,4 \lambda_8-4 \lambda_7,-3 \lambda_8+4 \lambda_7,-2 \lambda_8+3 \lambda_7,-\lambda_8+2 \lambda_7,\lambda_7,\lambda_8&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{14},e^{15}+e^{23},e^{16}+e^{34},e^{17}+e^{35}}\\
&-\lambda_7+\lambda_8,5 \lambda_7-4 \lambda_8,-3 \lambda_7+3 \lambda_8,4 \lambda_7-3 \lambda_8,3 \lambda_7-2 \lambda_8,2 \lambda_7-\lambda_8,\lambda_7,\lambda_8&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{14},e^{15},e^{16}+e^{24},e^{17}+e^{25}}\\
&\frac{3}{8}  \lambda_8,\frac{1}{8}  \lambda_8,\frac{1}{2}  \lambda_8,\frac{5}{8}  \lambda_8,\frac{3}{4}  \lambda_8,\frac{7}{8}  \lambda_8,\lambda_3,\lambda_8&e_2,e_1,e_4,e_5,e_6,e_7,e_3,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{14},e^{15},e^{16},e^{17}+e^{26}+e^{45}}\\
&\frac{1}{7}  \lambda_8,\frac{2}{7}  \lambda_8,\frac{3}{7}  \lambda_8,\frac{4}{7}  \lambda_8,\frac{5}{7}  \lambda_8,\frac{6}{7}  \lambda_8,\lambda_8,\lambda_3&e_1,e_2,e_4,e_5,e_6,e_7,e_8,e_3\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{14},e^{15}+e^{23},e^{16}+e^{34},e^{17}+e^{24}+e^{35}}\\
&\frac{1}{9},\frac{1}{3},\frac{4}{9},\frac{5}{9},\frac{2}{3},\frac{7}{9},\frac{8}{9},1&e_1,e_3,e_2,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{14},e^{15}+e^{24},e^{16}+e^{25},e^{17}+e^{45}}\\
&\frac{2}{7}  \lambda_8,\frac{1}{7}  \lambda_8,\frac{3}{7}  \lambda_8,\frac{4}{7}  \lambda_8,\frac{5}{7}  \lambda_8,\frac{6}{7}  \lambda_8,\lambda_3,\lambda_8&e_2,e_1,e_4,e_5,e_6,e_7,e_3,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{14},e^{15}+e^{24},e^{16}+e^{25},e^{17}+e^{26}}\\
&\frac{1}{7}  \lambda_8,\frac{2}{7}  \lambda_8,\frac{3}{7}  \lambda_8,\frac{4}{7}  \lambda_8,\frac{5}{7}  \lambda_8,\frac{6}{7}  \lambda_8,\lambda_8,\lambda_3&e_1,e_2,e_4,e_5,e_6,e_7,e_8,e_3\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{14},e^{15}+e^{24},e^{16}+e^{25},e^{17}+e^{23}+e^{45}}\\
&\frac{1}{7},\frac{2}{7},\frac{3}{7},\frac{4}{7},\frac{5}{7},\frac{5}{7},\frac{6}{7},1&e_1,e_2,e_4,e_5,e_3,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{14}+e^{23},e^{15}+e^{34},e^{16}+e^{35},e^{17}+e^{36}}\\
&\lambda_8-\lambda_7,2 \lambda_8-2 \lambda_7,-4 \lambda_8+5 \lambda_7,-3 \lambda_8+4 \lambda_7,-2 \lambda_8+3 \lambda_7,-\lambda_8+2 \lambda_7,\lambda_7,\lambda_8&e_1,e_3,e_2,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-(-1+a_3) e^{12},e^{14},a_3 e^{15}+e^{24},e^{16}+e^{25},e^{17}+e^{26}+e^{45}}\\
&\frac{1}{7}  \lambda_8,\frac{2}{7}  \lambda_8,\frac{3}{7}  \lambda_8,\lambda_3,\frac{4}{7}  \lambda_8,\frac{5}{7}  \lambda_8,\frac{6}{7}  \lambda_8,\lambda_8&e_1,e_2,e_4,e_3,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{14}+e^{23},e^{15}+e^{34},e^{16}+e^{35},e^{17}+e^{24}+e^{36}}\\
&\frac{1}{9},\frac{2}{9},\frac{4}{9},\frac{5}{9},\frac{2}{3},\frac{7}{9},\frac{8}{9},1&e_1,e_3,e_2,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{14}+e^{23},e^{15}+e^{34},e^{16}+e^{24}+e^{35},e^{17}+e^{25}+e^{36}}\\
&\frac{1}{8},\frac{1}{4},\frac{3}{8},\frac{1}{2},\frac{5}{8},\frac{3}{4},\frac{7}{8},1&e_1,e_3,e_2,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{14},e^{15},e^{16},e^{26}+e^{45}}\\
&\frac{4}{5} \lambda_8-\frac{3}{5} \lambda_7,-\frac{1}{5} \lambda_8+\frac{2}{5} \lambda_7,\frac{3}{5} \lambda_8-\frac{1}{5} \lambda_7,\frac{2}{5} \lambda_8+\frac{1}{5} \lambda_7,\frac{1}{5} \lambda_8+\frac{3}{5} \lambda_7,\lambda_8,\lambda_3,\lambda_7&e_2,e_1,e_4,e_5,e_6,e_8,e_3,e_7\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{14},e^{15},e^{16},e^{13}+e^{26}+e^{45}}\\
&\frac{4}{5} \lambda_8-\frac{3}{5} \lambda_7,-\frac{1}{5} \lambda_8+\frac{2}{5} \lambda_7,\frac{3}{5} \lambda_8-\frac{1}{5} \lambda_7,\frac{2}{5} \lambda_8+\frac{1}{5} \lambda_7,\frac{1}{5} \lambda_8+\frac{3}{5} \lambda_7,\frac{6}{5} \lambda_8-\frac{2}{5} \lambda_7,\lambda_8,\lambda_7&e_2,e_1,e_4,e_5,e_6,e_3,e_8,e_7\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{14},e^{15},e^{16}+e^{23},e^{26}+e^{45}}\\
&-\frac{1}{5} \lambda_8+\frac{2}{5} \lambda_7,\frac{4}{5} \lambda_8-\frac{3}{5} \lambda_7,\frac{3}{5} \lambda_8-\frac{1}{5} \lambda_7,\frac{2}{5} \lambda_8+\frac{1}{5} \lambda_7,-\frac{4}{5} \lambda_8+\frac{8}{5} \lambda_7,\frac{1}{5} \lambda_8+\frac{3}{5} \lambda_7,\lambda_8,\lambda_7&e_1,e_2,e_4,e_5,e_3,e_6,e_8,e_7\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{14},e^{15},e^{16}+e^{24},e^{26}+e^{45}}\\
&\frac{1}{9}  \lambda_8,\frac{1}{3}  \lambda_8,\frac{4}{9}  \lambda_8,\frac{5}{9}  \lambda_8,\frac{2}{3}  \lambda_8,\frac{7}{9}  \lambda_8,\lambda_3,\lambda_8&e_1,e_2,e_4,e_5,e_6,e_7,e_3,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{14},e^{15}+e^{23},e^{16}+e^{34},e^{26}+e^{45}}\\
&\frac{2}{5} \lambda_7-\frac{1}{5} \lambda_8,-\frac{3}{5} \lambda_7+\frac{4}{5} \lambda_8,-\frac{1}{5} \lambda_7+\frac{3}{5} \lambda_8,\frac{6}{5} \lambda_7-\frac{3}{5} \lambda_8,\frac{1}{5} \lambda_7+\frac{2}{5} \lambda_8,\frac{3}{5} \lambda_7+\frac{1}{5} \lambda_8,\lambda_7,\lambda_8&e_1,e_2,e_4,e_3,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{14},e^{15},e^{16}+e^{23},e^{13}+e^{26}+e^{45}}\\
&\frac{1}{5},\frac{1}{5},\frac{2}{5},\frac{3}{5},\frac{4}{5},\frac{4}{5},1,1&e_1,e_2,e_4,e_5,e_3,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{14},e^{15},-e^{16}+e^{23},e^{13}+e^{26}+e^{45}}\\
&\frac{1}{5},\frac{1}{5},\frac{2}{5},\frac{3}{5},\frac{4}{5},\frac{4}{5},1,1&e_1,e_2,e_4,e_5,e_3,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{14},e^{15},e^{16}+e^{24},e^{13}+e^{26}+e^{45}}\\
&\frac{1}{9},\frac{1}{3},\frac{4}{9},\frac{5}{9},\frac{2}{3},\frac{7}{9},\frac{8}{9},1&e_1,e_2,e_4,e_5,e_6,e_7,e_3,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{14},e^{15}+e^{23},e^{16}+e^{34},e^{13}+e^{26}+e^{45}}\\
&\frac{1}{8},\frac{1}{4},\frac{3}{8},\frac{5}{8},\frac{3}{4},\frac{7}{8},1,\frac{9}{8}&e_2,e_1,e_4,e_5,e_3,e_6,e_8,e_7\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{14},e^{15}+e^{24},e^{16}+e^{25},e^{26}+e^{45}}\\
&\frac{2}{7}  \lambda_8,\frac{1}{7}  \lambda_8,\frac{3}{7}  \lambda_8,\frac{4}{7}  \lambda_8,\frac{5}{7}  \lambda_8,\frac{6}{7}  \lambda_8,\lambda_8,\lambda_3&e_2,e_1,e_4,e_5,e_6,e_7,e_8,e_3\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{14},e^{15}+e^{24},e^{16}+e^{25},e^{13}+e^{26}+e^{45}}\\
&\frac{1}{7},\frac{2}{7},\frac{3}{7},\frac{4}{7},\frac{5}{7},\frac{6}{7},\frac{6}{7},1&e_1,e_2,e_4,e_5,e_6,e_3,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{14},e^{24},e^{15},e^{17}}\\
&\lambda_3,4 \lambda_7-3 \lambda_8,-\lambda_7+\lambda_8,3 \lambda_7-2 \lambda_8,2 \lambda_7-\lambda_8,7 \lambda_7-5 \lambda_8,\lambda_7,\lambda_8&e_3,e_2,e_1,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{14},e^{13}+e^{24},e^{15},e^{17}}\\
&-\lambda_7+\lambda_8,4 \lambda_7-3 \lambda_8,3 \lambda_7-2 \lambda_8,8 \lambda_7-6 \lambda_8,7 \lambda_7-5 \lambda_8,2 \lambda_7-\lambda_8,\lambda_7,\lambda_8&e_1,e_2,e_4,e_3,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{14},e^{24},e^{15},e^{17}+e^{23}}\\
&4 \lambda_8-4 \lambda_7,\lambda_8-\lambda_7,-3 \lambda_8+4 \lambda_7,-2 \lambda_8+3 \lambda_7,-\lambda_8+2 \lambda_7,\lambda_7,-5 \lambda_8+7 \lambda_7,\lambda_8&e_3,e_1,e_2,e_4,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{14},e^{13}+e^{24},e^{15},e^{17}+e^{23}}\\
&\frac{1}{6},\frac{1}{3},\frac{1}{2},\frac{2}{3},\frac{2}{3},\frac{5}{6},\frac{5}{6},1&e_1,e_2,e_4,e_3,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},-e^{14},e^{13}+e^{24},e^{15},e^{17}+e^{23}}\\
&\frac{1}{6},\frac{1}{3},\frac{1}{2},\frac{2}{3},\frac{2}{3},\frac{5}{6},\frac{5}{6},1&e_1,e_2,e_4,e_3,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{14},e^{24},e^{15},e^{17}+e^{26}}\\
&\frac{3}{11}  \lambda_8,\lambda_3,\frac{2}{11}  \lambda_8,\frac{5}{11}  \lambda_8,\frac{7}{11}  \lambda_8,\frac{8}{11}  \lambda_8,\frac{9}{11}  \lambda_8,\lambda_8&e_2,e_3,e_1,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{14},e^{24},e^{15},e^{27}+e^{45}}\\
&-\lambda_7+\lambda_8,\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,\lambda_3,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,-\frac{4}{3} \lambda_7+\frac{5}{3} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_7,\lambda_8&e_2,e_1,e_3,e_4,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{14},e^{24},e^{15}+e^{23},e^{17}+e^{34}}\\
&4 \lambda_7-3 \lambda_8,-3 \lambda_7+3 \lambda_8,-\lambda_7+\lambda_8,3 \lambda_7-2 \lambda_8,2 \lambda_7-\lambda_8,7 \lambda_7-5 \lambda_8,\lambda_7,\lambda_8&e_2,e_3,e_1,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{14},e^{13}+e^{24},e^{15},e^{27}+e^{45}}\\
&\lambda_8-\lambda_7,-\frac{1}{3} \lambda_8+\frac{2}{3} \lambda_7,\frac{2}{3} \lambda_8-\frac{1}{3} \lambda_7,2 \lambda_8-2 \lambda_7,\frac{1}{3} \lambda_8+\frac{1}{3} \lambda_7,\frac{5}{3} \lambda_8-\frac{4}{3} \lambda_7,\lambda_7,\lambda_8&e_2,e_1,e_4,e_3,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{14},e^{13}+e^{24},e^{15}+e^{23},e^{17}+e^{34}}\\
&\frac{2}{11},\frac{6}{11},\frac{3}{11},\frac{5}{11},\frac{7}{11},\frac{9}{11},\frac{8}{11},1&e_1,e_3,e_2,e_4,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{14},e^{24},e^{15}+e^{23},e^{27}+e^{45}}\\
&\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,-\lambda_7+\lambda_8,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,2 \lambda_7-\lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_7,-\frac{4}{3} \lambda_7+\frac{5}{3} \lambda_8,\lambda_8&e_1,e_2,e_4,e_3,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{14},e^{24},e^{15},e^{13}+e^{27}+e^{45}}\\
&\lambda_8-\lambda_7,-\frac{1}{3} \lambda_8+\frac{2}{3} \lambda_7,\frac{2}{3} \lambda_8-\frac{1}{3} \lambda_7,\frac{5}{3} \lambda_8-\frac{4}{3} \lambda_7,\frac{1}{3} \lambda_8+\frac{1}{3} \lambda_7,\frac{4}{3} \lambda_8-\frac{2}{3} \lambda_7,\lambda_7,\lambda_8&e_2,e_1,e_4,e_6,e_5,e_3,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{14},e^{13}+e^{24},e^{15}+e^{23},e^{27}+e^{45}}\\
&\frac{1}{4},\frac{1}{6},\frac{1}{2},\frac{5}{12},\frac{2}{3},\frac{7}{12},\frac{3}{4},1&e_2,e_1,e_3,e_4,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{14},e^{13}+e^{24},e^{15}+e^{23},e^{17}+e^{26}}\\
&\frac{2}{11},\frac{6}{11},\frac{3}{11},\frac{5}{11},\frac{7}{11},\frac{9}{11},\frac{8}{11},1&e_1,e_3,e_2,e_4,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{14},e^{24},e^{15}+e^{23},e^{13}+e^{27}+e^{45}}\\
&\frac{1}{8},\frac{1}{4},\frac{3}{8},\frac{1}{2},\frac{5}{8},\frac{3}{4},\frac{7}{8},1&e_2,e_1,e_4,e_6,e_5,e_3,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{14},e^{13}+e^{24},e^{15},e^{17}+e^{26}+e^{34}}\\
&\frac{2}{11},\frac{6}{11},\frac{3}{11},\frac{5}{11},\frac{7}{11},\frac{9}{11},\frac{8}{11},1&e_1,e_3,e_2,e_4,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{14},e^{24},e^{15}+e^{23},e^{17}+e^{26}+e^{34}}\\
&\frac{2}{11},\frac{6}{11},\frac{3}{11},\frac{5}{11},\frac{7}{11},\frac{9}{11},\frac{8}{11},1&e_1,e_3,e_2,e_4,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,(-1+a_2) e^{12},e^{14},a_2 e^{13}+e^{24},e^{15}+e^{23},e^{17}+e^{26}+e^{34}}\\
&\frac{2}{11},\frac{6}{11},\frac{3}{11},\frac{5}{11},\frac{7}{11},\frac{9}{11},\frac{8}{11},1&e_1,e_3,e_2,e_4,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13}+e^{24},e^{14},e^{25}+e^{34},e^{27}+e^{35}}\\
&\lambda_8-\lambda_7,2 \lambda_8-2 \lambda_7,-3 \lambda_8+4 \lambda_7,-2 \lambda_8+3 \lambda_7,-5 \lambda_8+7 \lambda_7,-\lambda_8+2 \lambda_7,\lambda_7,\lambda_8&e_2,e_3,e_1,e_4,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{15}+e^{34},e^{17}+e^{35}}\\
&\text{weights of split torus: } \frac{1}{5},\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},1\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{14}+e^{23},-e^{13}+e^{24},e^{15}+e^{34},e^{17}+e^{35}}\\
&\text{weights of split torus: } \frac{1}{5},\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},1\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13}+e^{24},e^{14},e^{25}+e^{34},e^{16}+e^{27}+e^{35}}\\
&\frac{2}{11},\frac{4}{11},\frac{3}{11},\frac{5}{11},\frac{7}{11},\frac{9}{11},\frac{8}{11},1&e_2,e_3,e_1,e_4,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13}+e^{24},2 e^{14},e^{25}+e^{34},e^{17}+e^{36}+e^{45}}\\
&-\frac{1}{3} \lambda_8+\frac{2}{3} \lambda_7,\lambda_8-\lambda_7,\frac{2}{3} \lambda_8-\frac{1}{3} \lambda_7,-\frac{2}{3} \lambda_8+\frac{4}{3} \lambda_7,\frac{1}{3} \lambda_8+\frac{1}{3} \lambda_7,\lambda_7,\frac{5}{3} \lambda_8-\frac{4}{3} \lambda_7,\lambda_8&e_2,e_1,e_4,e_3,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{14}+e^{23},e^{13}+2 e^{24},e^{15}+e^{34},e^{27}+e^{36}+e^{45}}\\
&\text{weights of split torus: } \frac{1}{5},\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},1\\

\multicolumn{3}{L}{0,0,0,-e^{12},-e^{14}+e^{23},e^{13}+2 e^{24},e^{15}+e^{34},e^{27}+e^{36}+e^{45}}\\
&\text{weights of split torus: } \frac{1}{5},\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},1\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{14},e^{24},e^{16}+e^{25},e^{17}+e^{45}}\\
&\lambda_8-\lambda_7,-\lambda_8+\frac{3}{2} \lambda_7,\lambda_3,\frac{1}{2}  \lambda_7,-\lambda_8+2 \lambda_7,\lambda_8-\frac{1}{2} \lambda_7,\lambda_7,\lambda_8&e_1,e_2,e_3,e_4,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{14},e^{24},e^{15}+e^{26},e^{27}+e^{45}}\\
&\frac{1}{5}  \lambda_8,\frac{1}{5}  \lambda_8,\lambda_3,\frac{2}{5}  \lambda_8,\frac{3}{5}  \lambda_8,\frac{3}{5}  \lambda_8,\frac{4}{5}  \lambda_8,\lambda_8&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},-e^{14},e^{24},e^{15}+e^{26},e^{27}+e^{45}}\\
&\frac{1}{5}  \lambda_8,\frac{1}{5}  \lambda_8,\lambda_3,\frac{2}{5}  \lambda_8,\frac{3}{5}  \lambda_8,\frac{3}{5}  \lambda_8,\frac{4}{5}  \lambda_8,\lambda_8&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{14},e^{24},e^{15}+e^{26},e^{13}+e^{27}+e^{45}}\\
&\frac{1}{5},\frac{1}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},\frac{4}{5},1&e_1,e_2,e_4,e_5,e_6,e_3,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},-e^{14},e^{24},e^{15}+e^{26},e^{13}+e^{27}+e^{45}}\\
&\frac{1}{5},\frac{1}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},\frac{4}{5},1&e_1,e_2,e_4,e_5,e_6,e_3,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{14},e^{24},e^{16}+e^{25},e^{17}+e^{23}+e^{45}}\\
&\lambda_8-\lambda_7,-\lambda_8+\frac{3}{2} \lambda_7,\frac{1}{2}  \lambda_7,\lambda_8-\frac{1}{2} \lambda_7,-\lambda_8+2 \lambda_7,2 \lambda_8-\frac{3}{2} \lambda_7,\lambda_7,\lambda_8&e_1,e_2,e_4,e_5,e_6,e_3,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{14},e^{24},e^{16}+e^{25},e^{15}+e^{27}+e^{46}}\\
&\frac{1}{7}  \lambda_8,\frac{2}{7}  \lambda_8,\frac{3}{7}  \lambda_8,\lambda_3,\frac{4}{7}  \lambda_8,\frac{5}{7}  \lambda_8,\frac{6}{7}  \lambda_8,\lambda_8&e_2,e_1,e_4,e_3,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{14},e^{13}+e^{24},e^{16}+e^{25},e^{17}+e^{45}}\\
&\lambda_8-\lambda_7,-\lambda_8+\frac{3}{2} \lambda_7,-2 \lambda_8+3 \lambda_7,\frac{1}{2}  \lambda_7,-\lambda_8+2 \lambda_7,\lambda_8-\frac{1}{2} \lambda_7,\lambda_7,\lambda_8&e_1,e_2,e_3,e_4,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{14},e^{13}+e^{24},e^{16}+e^{25},e^{17}+e^{23}+e^{45}}\\
&\frac{1}{9},\frac{1}{3},\frac{4}{9},\frac{5}{9},\frac{2}{3},\frac{7}{9},\frac{8}{9},1&e_1,e_2,e_4,e_5,e_3,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{14},e^{13}+e^{24},e^{16}+e^{25},e^{27}+e^{35}+e^{46}}\\
&\text{weights of split torus: } \frac{3}{2} \lambda_7-\lambda_8,-\lambda_7+\lambda_8,-2 \lambda_7+2 \lambda_8,\frac{1}{2}  \lambda_7,2 \lambda_7-\lambda_8,-\frac{1}{2} \lambda_7+\lambda_8,\lambda_7,\lambda_8\\

\multicolumn{3}{L}{0,0,0,e^{12},-e^{13}+e^{24},e^{14}+e^{23},-2 e^{16}+e^{25}+e^{34},e^{17}+e^{45}}\\
&\text{weights of split torus: } \frac{1}{5},\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},1\\

\multicolumn{3}{L}{0,0,0,e^{12},-e^{13}+e^{24},-e^{14}+e^{23},-2 e^{16}+e^{25}+e^{34},e^{17}+e^{45}}\\
&\text{weights of split torus: } \frac{1}{5},\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},1\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{15}+e^{26},e^{17}+e^{35}+e^{46}}\\
&\text{weights of split torus: } \frac{1}{5},\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},1\\

\multicolumn{3}{L}{0,0,0,e^{12},-e^{14}-e^{23},-e^{13}+e^{24},e^{15}+e^{26},e^{17}+e^{35}+e^{46}}\\
&\text{weights of split torus: } \frac{1}{5},\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},1\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13}+e^{24},e^{14}+e^{23},e^{15}+e^{26},e^{17}+e^{35}+e^{46}}\\
&\text{weights of split torus: } \frac{1}{5},\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},1\\

\multicolumn{3}{L}{0,0,0,e^{12},-e^{13}+e^{24},e^{14}+e^{23},e^{15}+e^{26},e^{17}+e^{35}+e^{46}}\\
&\text{weights of split torus: } \frac{1}{5},\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},1\\

\multicolumn{3}{L}{0,0,0,e^{12},2 e^{14},e^{13}+e^{24},e^{15}+e^{26}+e^{34},e^{17}+e^{35}+e^{46}}\\
&\text{weights of split torus: } \frac{1}{5},\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},1\\

\multicolumn{3}{L}{0,0,0,e^{12},2 e^{14},e^{13}+e^{24},-e^{15}+e^{26}+e^{34},e^{17}+e^{35}+e^{46}}\\
&\text{weights of split torus: } \frac{1}{5},\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},1\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{14},-e^{13}+e^{24},e^{15}+e^{26}+e^{34},e^{27}+e^{36}+e^{45}}\\
&\text{weights of split torus: } \frac{1}{5},\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},1\\

\multicolumn{3}{L}{0,0,0,-e^{12},-e^{14},-e^{13}+e^{24},e^{15}+e^{26}+e^{34},e^{27}+e^{36}+e^{45}}\\
&\text{weights of split torus: } \frac{1}{5},\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},1\\

\multicolumn{3}{L}{0,0,0,e^{12},(1+a_3) e^{14}+(-1+a_3) e^{23},a_3 e^{13}+e^{24},e^{15}+e^{26}+e^{34},e^{17}+e^{35}+e^{46}}\\
&\text{weights of split torus: } \frac{1}{5},\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},1\\

\multicolumn{3}{L}{0,0,0,e^{12},(1+a_3) e^{14}-(-1+a_3) e^{23},a_3 e^{13}+e^{24},-e^{15}+e^{26}+e^{34},e^{17}+e^{35}+e^{46}}\\
&\text{weights of split torus: } \frac{1}{5},\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},1\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{16},e^{17}}\\
&4 \lambda_7-3 \lambda_8,\lambda_7-\lambda_8+\lambda_5,-\lambda_7+\lambda_8,3 \lambda_7-2 \lambda_8,2 \lambda_7-\lambda_8,\lambda_5,\lambda_7,\lambda_8&e_2,e_3,e_1,e_4,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{26},e^{27}}\\
&-4 \lambda_7+3 \lambda_8+\lambda_5,4 \lambda_7-3 \lambda_8,-\lambda_7+\lambda_8,3 \lambda_7-2 \lambda_8,2 \lambda_7-\lambda_8,\lambda_5,\lambda_7,\lambda_8&e_3,e_1,e_2,e_4,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{16},e^{17}+e^{35}}\\
&\lambda_8-\lambda_7,-3 \lambda_8+4 \lambda_7,-2 \lambda_8+3 \lambda_7,-\lambda_8+2 \lambda_7,\lambda_7,\frac{1}{2}  \lambda_7,\lambda_8-\frac{1}{2} \lambda_7,\lambda_8&e_1,e_2,e_4,e_6,e_7,e_3,e_5,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{26},e^{27}+e^{35}}\\
&-\lambda_7+\lambda_8,4 \lambda_7-3 \lambda_8,3 \lambda_7-2 \lambda_8,-2 \lambda_7+2 \lambda_8,2 \lambda_7-\lambda_8,2 \lambda_7-\lambda_8,\lambda_7,\lambda_8&e_2,e_1,e_4,e_3,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{13},e^{24},e^{26},e^{27}+e^{35}}\\
&-\lambda_7+\lambda_8,-2 \lambda_7+2 \lambda_8,4 \lambda_7-3 \lambda_8,3 \lambda_7-2 \lambda_8,2 \lambda_7-\lambda_8,2 \lambda_7-\lambda_8,\lambda_7,\lambda_8&e_2,e_3,e_1,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{16},e^{17}+e^{23}}\\
&-4 \lambda_7+4 \lambda_8,4 \lambda_7-3 \lambda_8,-\lambda_7+\lambda_8,3 \lambda_7-2 \lambda_8,2 \lambda_7-\lambda_8,-5 \lambda_7+5 \lambda_8,\lambda_7,\lambda_8&e_3,e_2,e_1,e_4,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{26},e^{15}+e^{27}}\\
&4 \lambda_7-3 \lambda_8,-8 \lambda_7+7 \lambda_8,-\lambda_7+\lambda_8,3 \lambda_7-2 \lambda_8,2 \lambda_7-\lambda_8,-4 \lambda_7+4 \lambda_8,\lambda_7,\lambda_8&e_1,e_3,e_2,e_4,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{16},e^{17}+e^{24}}\\
&-\frac{1}{7} \lambda_8+\lambda_5,\frac{1}{7}  \lambda_8,\frac{3}{7}  \lambda_8,\frac{4}{7}  \lambda_8,\frac{5}{7}  \lambda_8,\frac{6}{7}  \lambda_8,\lambda_8,\lambda_5&e_3,e_1,e_2,e_4,e_6,e_7,e_8,e_5\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{26},e^{14}+e^{27}}\\
&\lambda_5-\frac{3}{7} \lambda_8,\frac{3}{7}  \lambda_8,\frac{1}{7}  \lambda_8,\frac{4}{7}  \lambda_8,\frac{5}{7}  \lambda_8,\lambda_5,\frac{6}{7}  \lambda_8,\lambda_8&e_3,e_1,e_2,e_4,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{13},e^{14},e^{16},e^{27}+e^{46}}\\
&-\frac{1}{3} \lambda_8+\frac{2}{3} \lambda_7,\lambda_8-\lambda_7,\frac{2}{3} \lambda_8-\frac{1}{3} \lambda_7,\frac{1}{3} \lambda_8+\frac{1}{3} \lambda_7,\lambda_7,\lambda_8,\frac{1}{3} \lambda_8+\lambda_5-\frac{2}{3} \lambda_7,\lambda_5&e_1,e_2,e_4,e_6,e_7,e_8,e_3,e_5\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{26},e^{17}+e^{46}}\\
&\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,-\lambda_7+\lambda_8,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,\lambda_7-\lambda_8+\lambda_5,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_7,\lambda_8,\lambda_5&e_2,e_1,e_4,e_3,e_6,e_7,e_8,e_5\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{13},e^{14},e^{16}+e^{23},e^{17}+e^{34}}\\
&4 \lambda_7-3 \lambda_8,-3 \lambda_7+3 \lambda_8,-\lambda_7+\lambda_8,3 \lambda_7-2 \lambda_8,2 \lambda_7-\lambda_8,-4 \lambda_7+4 \lambda_8,\lambda_7,\lambda_8&e_2,e_3,e_1,e_4,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{16}+e^{23},e^{17}+e^{25}}\\
&4 \lambda_7-3 \lambda_8,-3 \lambda_7+3 \lambda_8,-\lambda_7+\lambda_8,3 \lambda_7-2 \lambda_8,2 \lambda_7-\lambda_8,-4 \lambda_7+4 \lambda_8,\lambda_7,\lambda_8&e_2,e_3,e_1,e_4,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{16},e^{17}+e^{24}+e^{35}}\\
&\frac{1}{7},\frac{3}{7},\frac{3}{7},\frac{4}{7},\frac{4}{7},\frac{5}{7},\frac{6}{7},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{13},e^{14},e^{16},e^{17}+e^{24}+e^{35}}\\
&\frac{1}{7},\frac{3}{7},\frac{3}{7},\frac{4}{7},\frac{4}{7},\frac{5}{7},\frac{6}{7},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{16},e^{17}+e^{25}+e^{34}}\\
&-3 \lambda_8+4 \lambda_7,3 \lambda_8-3 \lambda_7,\lambda_8-\lambda_7,-2 \lambda_8+3 \lambda_7,-\lambda_8+2 \lambda_7,4 \lambda_8-4 \lambda_7,\lambda_7,\lambda_8&e_2,e_3,e_1,e_4,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{26},e^{14}+e^{27}+e^{35}}\\
&\frac{1}{7},\frac{2}{7},\frac{3}{7},\frac{4}{7},\frac{5}{7},\frac{5}{7},\frac{6}{7},1&e_2,e_3,e_1,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{13},e^{24},e^{26},e^{14}+e^{27}+e^{35}}\\
&\frac{1}{7},\frac{2}{7},\frac{3}{7},\frac{4}{7},\frac{5}{7},\frac{5}{7},\frac{6}{7},1&e_2,e_3,e_1,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{13},e^{14},e^{16}+e^{23},e^{27}+e^{46}}\\
&-\lambda_7+\lambda_8,\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,2 \lambda_7-\lambda_8,\frac{8}{3} \lambda_7-\frac{4}{3} \lambda_8,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_7,\lambda_8&e_2,e_1,e_3,e_5,e_4,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{13},e^{14},e^{16},e^{27}+e^{35}+e^{46}}\\
&\text{weights of split torus: } \frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,-\lambda_7+\lambda_8,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_7,\lambda_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},-e^{13},e^{14},e^{16},e^{27}+e^{35}+e^{46}}\\
&\text{weights of split torus: } -\frac{1}{3} \lambda_8+\frac{2}{3} \lambda_7,\lambda_8-\lambda_7,\frac{2}{3} \lambda_8-\frac{1}{3} \lambda_7,\frac{2}{3} \lambda_8-\frac{1}{3} \lambda_7,\frac{1}{3} \lambda_8+\frac{1}{3} \lambda_7,\frac{1}{3} \lambda_8+\frac{1}{3} \lambda_7,\lambda_7,\lambda_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{26},e^{17}+e^{35}+e^{46}}\\
&\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,-\lambda_7+\lambda_8,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,\frac{1}{2}  \lambda_7,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_7,-\frac{1}{2} \lambda_7+\lambda_8,\lambda_8&e_2,e_1,e_4,e_3,e_6,e_7,e_5,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{26},e^{17}+e^{23}+e^{46}}\\
&-\frac{1}{3} \lambda_8+\frac{2}{3} \lambda_7,\lambda_8-\lambda_7,\frac{2}{3} \lambda_8-\frac{1}{3} \lambda_7,\frac{1}{3} \lambda_8+\frac{1}{3} \lambda_7,\frac{4}{3} \lambda_8-\frac{2}{3} \lambda_7,\lambda_7,\lambda_8,\frac{7}{3} \lambda_8-\frac{5}{3} \lambda_7&e_2,e_1,e_4,e_6,e_3,e_7,e_8,e_5\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{16}+e^{24},e^{17}+e^{26}}\\
&\frac{1}{6}  \lambda_8,\frac{1}{3}  \lambda_8,\frac{1}{2}  \lambda_8,-\frac{1}{6} \lambda_8+\lambda_5,\lambda_5,\frac{2}{3}  \lambda_8,\frac{5}{6}  \lambda_8,\lambda_8&e_1,e_2,e_4,e_3,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{26},e^{16}+e^{27}}\\
&\lambda_5-\frac{1}{3} \lambda_8,\frac{1}{3}  \lambda_8,\frac{1}{6}  \lambda_8,\frac{1}{2}  \lambda_8,\frac{2}{3}  \lambda_8,\lambda_5,\frac{5}{6}  \lambda_8,\lambda_8&e_3,e_1,e_2,e_4,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,(-1+a_2) e^{12},a_2 e^{13},e^{14},e^{16}+e^{23},e^{17}+e^{25}+e^{34}}\\
&4 \lambda_7-3 \lambda_8,-3 \lambda_7+3 \lambda_8,-\lambda_7+\lambda_8,3 \lambda_7-2 \lambda_8,2 \lambda_7-\lambda_8,-4 \lambda_7+4 \lambda_8,\lambda_7,\lambda_8&e_2,e_3,e_1,e_4,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{13},e^{14},e^{16},e^{15}+e^{27}+e^{46}}\\
&-\lambda_7+\lambda_8,\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,-\frac{4}{3} \lambda_7+\frac{5}{3} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,-\frac{2}{3} \lambda_7+\frac{4}{3} \lambda_8,\lambda_7,\lambda_8&e_2,e_1,e_4,e_3,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{13},e^{14},e^{16}+e^{24},e^{27}+e^{46}}\\
&\frac{2}{7}  \lambda_8,\frac{1}{7}  \lambda_8,-\frac{1}{7} \lambda_8+\lambda_5,\lambda_5,\frac{3}{7}  \lambda_8,\frac{4}{7}  \lambda_8,\frac{5}{7}  \lambda_8,\lambda_8&e_2,e_1,e_3,e_5,e_4,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{26},e^{17}+e^{46}}\\
&\frac{1}{7}  \lambda_8,-\frac{2}{7} \lambda_8+\lambda_5,\frac{2}{7}  \lambda_8,\lambda_5,\frac{3}{7}  \lambda_8,\frac{4}{7}  \lambda_8,\frac{5}{7}  \lambda_8,\lambda_8&e_2,e_3,e_1,e_5,e_4,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{13},e^{14},e^{16}+e^{23},e^{27}+e^{35}+e^{46}}\\
&\text{weights of split torus: } \frac{1}{7},\frac{2}{7},\frac{3}{7},\frac{3}{7},\frac{4}{7},\frac{4}{7},\frac{5}{7},1\\

\multicolumn{3}{L}{0,0,0,-e^{12},-e^{13},e^{14},e^{16}+e^{23},e^{27}+e^{35}+e^{46}}\\
&\text{weights of split torus: } \frac{1}{7},\frac{2}{7},\frac{3}{7},\frac{3}{7},\frac{4}{7},\frac{4}{7},\frac{5}{7},1\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{13},e^{14},e^{16}+e^{23},e^{15}+e^{27}+e^{46}}\\
&\frac{1}{5},\frac{1}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},\frac{4}{5},1&e_1,e_2,e_4,e_3,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},-e^{13},e^{14},e^{16}+e^{23},e^{15}+e^{27}+e^{46}}\\
&\frac{1}{5},\frac{1}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},\frac{4}{5},1&e_1,e_2,e_4,e_3,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{16}+e^{24},e^{17}+e^{26}+e^{35}}\\
&\frac{1}{6},\frac{5}{12},\frac{1}{3},\frac{1}{2},\frac{2}{3},\frac{7}{12},\frac{5}{6},1&e_1,e_3,e_2,e_4,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{26},e^{16}+e^{27}+e^{35}}\\
&\frac{1}{6},\frac{1}{3},\frac{1}{3},\frac{1}{2},\frac{2}{3},\frac{2}{3},\frac{5}{6},1&e_2,e_1,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{13},e^{24},e^{14}+e^{26},e^{16}+e^{27}+e^{35}}\\
&\frac{1}{6},\frac{1}{3},\frac{1}{3},\frac{1}{2},\frac{2}{3},\frac{2}{3},\frac{5}{6},1&e_2,e_1,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{13},e^{14},e^{16}+e^{24},e^{27}+e^{35}+e^{46}}\\
&\text{weights of split torus: } \frac{1}{7},\frac{2}{7},\frac{3}{7},\frac{3}{7},\frac{4}{7},\frac{4}{7},\frac{5}{7},1\\

\multicolumn{3}{L}{0,0,0,-e^{12},-e^{13},e^{14},e^{16}+e^{24},e^{27}+e^{35}+e^{46}}\\
&\text{weights of split torus: } \frac{1}{7},\frac{2}{7},\frac{3}{7},\frac{3}{7},\frac{4}{7},\frac{4}{7},\frac{5}{7},1\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{26},e^{17}+e^{35}+e^{46}}\\
&\frac{1}{7},\frac{5}{14},\frac{2}{7},\frac{9}{14},\frac{3}{7},\frac{4}{7},\frac{5}{7},1&e_2,e_3,e_1,e_5,e_4,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{26},e^{17}+e^{23}+e^{46}}\\
&\frac{1}{7},\frac{2}{7},\frac{3}{7},\frac{4}{7},\frac{5}{7},\frac{6}{7},1,\frac{8}{7}&e_2,e_1,e_4,e_6,e_7,e_3,e_8,e_5\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{13},e^{14}+e^{23},e^{16}+e^{34},e^{17}+e^{36}}\\
&-\lambda_7+\lambda_8,-2 \lambda_7+2 \lambda_8,-3 \lambda_7+3 \lambda_8,4 \lambda_7-3 \lambda_8,3 \lambda_7-2 \lambda_8,2 \lambda_7-\lambda_8,\lambda_7,\lambda_8&e_1,e_3,e_5,e_2,e_4,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{13},e^{14},e^{16}+e^{24},e^{15}+e^{27}+e^{46}}\\
&\frac{1}{7},\frac{2}{7},\frac{3}{7},\frac{4}{7},\frac{5}{7},\frac{5}{7},\frac{6}{7},1&e_1,e_2,e_4,e_6,e_3,e_7,e_5,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{26},e^{17}+e^{46}}\\
&\lambda_8-\lambda_7,-\frac{1}{3} \lambda_8+\frac{2}{3} \lambda_7,\frac{2}{3} \lambda_8-\frac{1}{3} \lambda_7,-2 \lambda_8+3 \lambda_7,\frac{1}{3} \lambda_8+\frac{1}{3} \lambda_7,-\lambda_8+2 \lambda_7,\lambda_7,\lambda_8&e_1,e_2,e_4,e_3,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{26},e^{17}+e^{35}+e^{46}}\\
&\text{weights of split torus: } \frac{1}{5},\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},1\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{13},e^{14}+e^{23},e^{16}+e^{34},e^{17}+e^{24}+e^{36}}\\
&\frac{1}{7},\frac{2}{7},\frac{3}{7},\frac{3}{7},\frac{4}{7},\frac{5}{7},\frac{6}{7},1&e_1,e_3,e_2,e_5,e_4,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},-e^{13},e^{14}+e^{23},-2 e^{16}+e^{25}+e^{34},e^{17}+e^{45}}\\
&-\lambda_7+\lambda_8,-2 \lambda_7+2 \lambda_8,-3 \lambda_7+3 \lambda_8,4 \lambda_7-3 \lambda_8,3 \lambda_7-2 \lambda_8,2 \lambda_7-\lambda_8,\lambda_7,\lambda_8&e_1,e_3,e_5,e_2,e_4,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{26},e^{17}+e^{23}+e^{46}}\\
&\frac{1}{11},\frac{3}{11},\frac{4}{11},\frac{7}{11},\frac{8}{11},\frac{9}{11},\frac{10}{11},1&e_1,e_2,e_4,e_6,e_3,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{16}+e^{25},e^{17}+e^{36}+e^{45}}\\
&\lambda_8-\lambda_7,2 \lambda_8-2 \lambda_7,3 \lambda_8-3 \lambda_7,-3 \lambda_8+4 \lambda_7,-2 \lambda_8+3 \lambda_7,-\lambda_8+2 \lambda_7,\lambda_7,\lambda_8&e_1,e_3,e_5,e_2,e_4,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},2 e^{14},e^{16}+e^{25}+e^{34},e^{17}+e^{36}+e^{45}}\\
&\lambda_8-\lambda_7,2 \lambda_8-2 \lambda_7,3 \lambda_8-3 \lambda_7,-3 \lambda_8+4 \lambda_7,-2 \lambda_8+3 \lambda_7,-\lambda_8+2 \lambda_7,\lambda_7,\lambda_8&e_1,e_3,e_5,e_2,e_4,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},-2 e^{13},e^{14}-e^{23},e^{16}+e^{25}+e^{34},e^{27}+e^{46}}\\
&-\lambda_7+\lambda_8,\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,\frac{4}{3} \lambda_7-\frac{2}{3} \lambda_8,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,2 \lambda_7-\lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_7,\lambda_8&e_2,e_1,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},(-1+a_3) e^{13},a_3 e^{14}+e^{23},(-2+a_3) e^{16}+e^{25}+e^{34},e^{17}+e^{36}+e^{45}}\\
&\lambda_8-\lambda_7,2 \lambda_8-2 \lambda_7,3 \lambda_8-3 \lambda_7,-3 \lambda_8+4 \lambda_7,-2 \lambda_8+3 \lambda_7,-\lambda_8+2 \lambda_7,\lambda_7,\lambda_8&e_1,e_3,e_5,e_2,e_4,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},-2 e^{13},e^{14}-e^{23},e^{16}+e^{25}+e^{34},e^{27}+e^{35}+e^{46}}\\
&\text{weights of split torus: } \frac{1}{5},\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},1\\

\multicolumn{3}{L}{0,0,0,-e^{12},-2 e^{13},-e^{14}-e^{23},e^{16}+e^{25}+e^{34},e^{27}+e^{35}+e^{46}}\\
&\text{weights of split torus: } \frac{1}{5},\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},1\\

\multicolumn{3}{L}{0,0,0,-e^{12},-2 e^{13},e^{14}-e^{23},e^{16}+e^{25}+e^{34},e^{15}+e^{27}+e^{46}}\\
&\frac{1}{8},\frac{1}{4},\frac{3}{8},\frac{1}{2},\frac{5}{8},\frac{3}{4},\frac{7}{8},1&e_2,e_1,e_4,e_3,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,e^{12},e^{13},e^{23},e^{14},e^{25},e^{15}+e^{24}}\\
&-\frac{1}{4} \lambda_8+\frac{1}{2} \lambda_7,\frac{3}{4} \lambda_8-\frac{1}{2} \lambda_7,\frac{1}{2}  \lambda_8,\frac{1}{4} \lambda_8+\frac{1}{2} \lambda_7,\frac{5}{4} \lambda_8-\frac{1}{2} \lambda_7,2 \lambda_8-\lambda_7,\lambda_8,\lambda_7&e_2,e_1,e_3,e_5,e_4,e_6,e_8,e_7\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{14},e^{24},e^{15},e^{26}}\\
&\frac{3}{8} \lambda_8-\frac{1}{8} \lambda_7,\lambda_3,-\frac{1}{8} \lambda_8+\frac{3}{8} \lambda_7,\frac{1}{4} \lambda_8+\frac{1}{4} \lambda_7,\frac{5}{8} \lambda_8+\frac{1}{8} \lambda_7,\lambda_8,\frac{1}{8} \lambda_8+\frac{5}{8} \lambda_7,\lambda_7&e_2,e_3,e_1,e_4,e_6,e_8,e_5,e_7\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{14},e^{24},e^{15},e^{13}+e^{26}}\\
&-\frac{1}{8} \lambda_8+\frac{3}{8} \lambda_7,\frac{9}{8} \lambda_8-\frac{3}{8} \lambda_7,\frac{3}{8} \lambda_8-\frac{1}{8} \lambda_7,\frac{1}{4} \lambda_8+\frac{1}{4} \lambda_7,\frac{1}{8} \lambda_8+\frac{5}{8} \lambda_7,\lambda_7,\frac{5}{8} \lambda_8+\frac{1}{8} \lambda_7,\lambda_8&e_1,e_3,e_2,e_4,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{14},e^{24},e^{15},e^{16}+e^{25}}\\
&-\frac{1}{4} \lambda_8+\frac{1}{2} \lambda_7,\frac{3}{4} \lambda_8-\frac{1}{2} \lambda_7,\frac{1}{2}  \lambda_8,\frac{5}{4} \lambda_8-\frac{1}{2} \lambda_7,\lambda_3,\frac{1}{4} \lambda_8+\frac{1}{2} \lambda_7,\lambda_8,\lambda_7&e_1,e_2,e_4,e_6,e_3,e_5,e_8,e_7\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{14},e^{24},e^{15}+e^{23},e^{13}+e^{26}}\\
&\frac{1}{4},\frac{1}{4},\frac{1}{2},\frac{3}{4},\frac{3}{4},\frac{3}{4},1,1&e_1,e_2,e_4,e_3,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{14},e^{24},e^{15}+e^{23},e^{16}+e^{25}}\\
&\frac{1}{2} \lambda_7-\frac{1}{4} \lambda_8,-\frac{1}{2} \lambda_7+\frac{3}{4} \lambda_8,\frac{3}{2} \lambda_7-\frac{3}{4} \lambda_8,\frac{1}{2}  \lambda_8,-\frac{1}{2} \lambda_7+\frac{5}{4} \lambda_8,\frac{1}{2} \lambda_7+\frac{1}{4} \lambda_8,\lambda_7,\lambda_8&e_1,e_2,e_3,e_4,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{14},e^{13}+e^{24},e^{15},e^{26}+e^{34}}\\
&-\frac{1}{4} \lambda_7+\frac{3}{4} \lambda_8,-\frac{1}{8} \lambda_7+\frac{3}{8} \lambda_8,\frac{3}{8} \lambda_7-\frac{1}{8} \lambda_8,\frac{1}{4} \lambda_7+\frac{1}{4} \lambda_8,\frac{1}{8} \lambda_7+\frac{5}{8} \lambda_8,\lambda_8,\frac{5}{8} \lambda_7+\frac{1}{8} \lambda_8,\lambda_7&e_3,e_2,e_1,e_4,e_6,e_8,e_5,e_7\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{14},e^{24},e^{16}+e^{25},e^{15}+e^{26}}\\
&\frac{1}{4}  \lambda_8,\frac{1}{4}  \lambda_8,\frac{1}{2}  \lambda_8,\frac{3}{4}  \lambda_8,\frac{3}{4}  \lambda_8,\lambda_8,\lambda_8,\lambda_3&e_1,e_2,e_4,e_5,e_6,e_7,e_8,e_3\\

\multicolumn{3}{L}{0,0,0,e^{12},-e^{14},e^{24},-e^{16}+e^{25},e^{15}+e^{26}}\\
&\frac{1}{4}  \lambda_8,\frac{1}{4}  \lambda_8,\frac{1}{2}  \lambda_8,\frac{3}{4}  \lambda_8,\frac{3}{4}  \lambda_8,\lambda_8,\lambda_8,\lambda_3&e_1,e_2,e_4,e_5,e_6,e_7,e_8,e_3\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{14},e^{13}+e^{24},e^{15},e^{16}+e^{25}}\\
&\frac{3}{2} \lambda_8-\lambda_7,\frac{3}{4} \lambda_8-\frac{1}{2} \lambda_7,-\frac{1}{4} \lambda_8+\frac{1}{2} \lambda_7,\frac{1}{2}  \lambda_8,\frac{1}{4} \lambda_8+\frac{1}{2} \lambda_7,\lambda_7,\frac{5}{4} \lambda_8-\frac{1}{2} \lambda_7,\lambda_8&e_3,e_2,e_1,e_4,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{14},e^{13}+e^{24},e^{15}+e^{23},e^{26}+e^{34}}\\
&\frac{2}{11},\frac{6}{11},\frac{3}{11},\frac{5}{11},\frac{7}{11},\frac{9}{11},\frac{8}{11},1&e_1,e_3,e_2,e_4,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{14},e^{13}+e^{24},e^{15}+e^{23},e^{16}+e^{25}}\\
&\frac{3}{10},\frac{1}{5},\frac{3}{5},\frac{1}{2},\frac{4}{5},\frac{7}{10},1,\frac{9}{10}&e_2,e_1,e_3,e_4,e_6,e_5,e_8,e_7\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13}+e^{24},e^{14},e^{25}+e^{34},e^{15}+e^{26}}\\
&\frac{1}{2} \lambda_7-\frac{1}{4} \lambda_8,\lambda_7-\frac{1}{2} \lambda_8,-\frac{1}{2} \lambda_7+\frac{3}{4} \lambda_8,\frac{1}{2}  \lambda_8,\frac{1}{2} \lambda_7+\frac{1}{4} \lambda_8,-\frac{1}{2} \lambda_7+\frac{5}{4} \lambda_8,\lambda_7,\lambda_8&e_2,e_3,e_1,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{15}+e^{34},e^{16}+e^{25}}\\
&\frac{1}{4},\frac{1}{4},\frac{1}{2},\frac{1}{2},\frac{3}{4},\frac{3}{4},1,1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{14}+e^{23},-e^{13}+e^{24},e^{15}+e^{34},e^{16}+e^{25}}\\
&\frac{1}{4},\frac{1}{4},\frac{1}{2},\frac{1}{2},\frac{3}{4},\frac{3}{4},1,1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{16}+e^{25},e^{15}+e^{26}}\\
&\frac{1}{4},\frac{1}{4},\frac{1}{2},\frac{1}{2},\frac{3}{4},\frac{3}{4},1,1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},-e^{14}+e^{23},e^{13}+e^{24},-e^{16}+e^{25},e^{15}+e^{26}}\\
&\frac{1}{4},\frac{1}{4},\frac{1}{2},\frac{1}{2},\frac{3}{4},\frac{3}{4},1,1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{14},e^{13}+e^{24},e^{16}+e^{25},e^{15}+e^{26}+e^{34}}\\
&\frac{1}{4},\frac{1}{4},\frac{1}{2},\frac{1}{2},\frac{3}{4},\frac{3}{4},1,1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},-e^{14},e^{13}+e^{24},-e^{16}+e^{25},e^{15}+e^{26}+e^{34}}\\
&\frac{1}{4},\frac{1}{4},\frac{1}{2},\frac{1}{2},\frac{3}{4},\frac{3}{4},1,1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,a_1 e^{12},(1+a_1) e^{13}+e^{24},e^{14}+e^{23},e^{15}+e^{26},e^{16}+e^{25}+e^{34}}\\
&\frac{1}{4},\frac{1}{4},\frac{1}{2},\frac{1}{2},\frac{3}{4},\frac{3}{4},1,1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,a_1 e^{12},(1+a_1) e^{13}+e^{24},-e^{14}+e^{23},-e^{15}+e^{26},e^{16}+e^{25}+e^{34}}\\
&\frac{1}{4},\frac{1}{4},\frac{1}{2},\frac{1}{2},\frac{3}{4},\frac{3}{4},1,1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{24},e^{16}}\\
&-\frac{1}{5} \lambda_8+\frac{3}{5} \lambda_7,-\frac{2}{5} \lambda_8+\lambda_5+\frac{1}{5} \lambda_7,\frac{2}{5} \lambda_8-\frac{1}{5} \lambda_7,\lambda_5,\frac{1}{5} \lambda_8+\frac{2}{5} \lambda_7,\lambda_7,\frac{3}{5} \lambda_8+\frac{1}{5} \lambda_7,\lambda_8&e_2,e_3,e_1,e_5,e_4,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{14},e^{26}}\\
&\lambda_5-\frac{3}{5} \lambda_7+\frac{1}{5} \lambda_8,-\frac{1}{5} \lambda_7+\frac{2}{5} \lambda_8,\frac{3}{5} \lambda_7-\frac{1}{5} \lambda_8,\lambda_5,\frac{2}{5} \lambda_7+\frac{1}{5} \lambda_8,\frac{1}{5} \lambda_7+\frac{3}{5} \lambda_8,\lambda_7,\lambda_8&e_3,e_2,e_1,e_5,e_4,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{35},e^{16}}\\
&-\lambda_6+\lambda_8,\frac{1}{2} \lambda_6+\frac{1}{2} \lambda_7-\frac{1}{2} \lambda_8,-\frac{1}{2} \lambda_6+\frac{1}{2} \lambda_7+\frac{1}{2} \lambda_8,\lambda_7,3 \lambda_6-2 \lambda_8,2 \lambda_6-\lambda_8,\lambda_6,\lambda_8&e_1,e_3,e_5,e_7,e_2,e_4,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{35},e^{26}}\\
&\lambda_8-\lambda_6,-2 \lambda_8+3 \lambda_6,-\lambda_8+2 \lambda_6,\lambda_6,\lambda_8,\lambda_8-\frac{3}{2} \lambda_6+\frac{1}{2} \lambda_7,-\lambda_8+\frac{3}{2} \lambda_6+\frac{1}{2} \lambda_7,\lambda_7&e_2,e_1,e_4,e_6,e_8,e_3,e_5,e_7\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{26}}\\
&\frac{3}{5} \lambda_7-\frac{1}{5} \lambda_8,-\frac{1}{5} \lambda_7+\frac{2}{5} \lambda_8,\frac{2}{5} \lambda_7+\frac{1}{5} \lambda_8,\frac{1}{5} \lambda_7+\frac{3}{5} \lambda_8,\frac{6}{5} \lambda_7-\frac{2}{5} \lambda_8,\frac{9}{5} \lambda_7-\frac{3}{5} \lambda_8,\lambda_7,\lambda_8&e_1,e_2,e_4,e_6,e_3,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16}}\\
&2 \lambda_6+\lambda_7-2 \lambda_8,-\lambda_6+\lambda_8,\lambda_6+\lambda_7-\lambda_8,3 \lambda_6-2 \lambda_8,2 \lambda_6-\lambda_8,\lambda_6,\lambda_7,\lambda_8&e_3,e_1,e_5,e_2,e_4,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{15},e^{26}}\\
&\lambda_7+4 \lambda_8-6 \lambda_6,-2 \lambda_8+3 \lambda_6,\lambda_8-\lambda_6,-\lambda_8+2 \lambda_6,\lambda_6,\lambda_7+2 \lambda_8-3 \lambda_6,\lambda_7,\lambda_8&e_3,e_1,e_2,e_4,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{24},e^{16}+e^{23}}\\
&\frac{6}{5} \lambda_8-\frac{3}{5} \lambda_7,-\frac{1}{5} \lambda_8+\frac{3}{5} \lambda_7,\frac{2}{5} \lambda_8-\frac{1}{5} \lambda_7,\frac{8}{5} \lambda_8-\frac{4}{5} \lambda_7,\frac{1}{5} \lambda_8+\frac{2}{5} \lambda_7,\lambda_7,\frac{3}{5} \lambda_8+\frac{1}{5} \lambda_7,\lambda_8&e_3,e_2,e_1,e_5,e_4,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{16}}\\
&\frac{2}{5}  \lambda_8,\frac{1}{5}  \lambda_8,\frac{3}{5}  \lambda_8,\frac{4}{5}  \lambda_8,-\frac{2}{5} \lambda_8+\lambda_7,-\frac{1}{5} \lambda_8+\lambda_7,\lambda_8,\lambda_7&e_2,e_1,e_4,e_6,e_3,e_5,e_8,e_7\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{26}}\\
&\lambda_7-\frac{2}{7} \lambda_8,\frac{2}{7}  \lambda_8,\frac{1}{7}  \lambda_8,\frac{3}{7}  \lambda_8,\frac{5}{7}  \lambda_8,\lambda_8,\lambda_7-\frac{1}{7} \lambda_8,\lambda_7&e_3,e_2,e_1,e_4,e_6,e_8,e_5,e_7\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{35},e^{16}+e^{23}}\\
&\frac{1}{7}  \lambda_7,-\frac{3}{7} \lambda_7+\lambda_8,\frac{3}{7}  \lambda_7,-\frac{2}{7} \lambda_7+\lambda_8,-\frac{1}{7} \lambda_7+\lambda_8,\lambda_8,\frac{4}{7}  \lambda_7,\lambda_7&e_1,e_2,e_3,e_4,e_6,e_8,e_5,e_7\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{35},e^{16}}\\
&-\frac{1}{5} \lambda_7+\frac{2}{5} \lambda_8,\frac{3}{5} \lambda_7-\frac{1}{5} \lambda_8,\frac{3}{5} \lambda_7-\frac{1}{5} \lambda_8,\frac{2}{5} \lambda_7+\frac{1}{5} \lambda_8,\frac{2}{5} \lambda_7+\frac{1}{5} \lambda_8,\lambda_7,\frac{1}{5} \lambda_7+\frac{3}{5} \lambda_8,\lambda_8&e_1,e_2,e_3,e_4,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{13},e^{14},e^{24}+e^{35},e^{16}}\\
&-\frac{1}{5} \lambda_7+\frac{2}{5} \lambda_8,\frac{3}{5} \lambda_7-\frac{1}{5} \lambda_8,\frac{3}{5} \lambda_7-\frac{1}{5} \lambda_8,\frac{2}{5} \lambda_7+\frac{1}{5} \lambda_8,\frac{2}{5} \lambda_7+\frac{1}{5} \lambda_8,\lambda_7,\frac{1}{5} \lambda_7+\frac{3}{5} \lambda_8,\lambda_8&e_1,e_2,e_3,e_4,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},e^{16}}\\
&-2 \lambda_8+3 \lambda_6,\lambda_8-2 \lambda_6+\lambda_7,\lambda_8-\lambda_6,2 \lambda_8-3 \lambda_6+\lambda_7,-\lambda_8+2 \lambda_6,\lambda_7,\lambda_6,\lambda_8&e_2,e_3,e_1,e_5,e_4,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{35},e^{26}}\\
&\frac{1}{10} \lambda_8+\frac{1}{5} \lambda_7,\frac{2}{5} \lambda_8-\frac{1}{5} \lambda_7,-\frac{1}{5} \lambda_8+\frac{3}{5} \lambda_7,-\frac{1}{10} \lambda_8+\frac{4}{5} \lambda_7,\frac{1}{5} \lambda_8+\frac{2}{5} \lambda_7,\frac{3}{5} \lambda_8+\frac{1}{5} \lambda_7,\lambda_8,\lambda_7&e_3,e_2,e_1,e_5,e_4,e_6,e_8,e_7\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{26}}\\
&-\lambda_6+\lambda_8,3 \lambda_6-2 \lambda_8,-2 \lambda_6+\lambda_7+\lambda_8,\lambda_6+\lambda_7-\lambda_8,2 \lambda_6-\lambda_8,\lambda_6,\lambda_7,\lambda_8&e_2,e_1,e_3,e_5,e_4,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16}+e^{35}}\\
&-2 \lambda_7+2 \lambda_8,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,-\frac{4}{3} \lambda_7+\frac{5}{3} \lambda_8,\lambda_7,-\frac{2}{3} \lambda_7+\frac{4}{3} \lambda_8,\lambda_8&e_2,e_3,e_1,e_5,e_4,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{15},e^{26}+e^{35}}\\
&\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,-\frac{2}{9} \lambda_7+\frac{4}{9} \lambda_8,\frac{4}{9} \lambda_7+\frac{1}{9} \lambda_8,\frac{2}{9} \lambda_7+\frac{5}{9} \lambda_8,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_7,\lambda_8&e_1,e_2,e_4,e_6,e_3,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{35},e^{15}+e^{26}}\\
&-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_7,\frac{1}{9} \lambda_7+\frac{1}{9} \lambda_8,-\frac{2}{9} \lambda_7+\frac{7}{9} \lambda_8,-\frac{1}{9} \lambda_7+\frac{8}{9} \lambda_8,\lambda_8&e_1,e_3,e_5,e_7,e_2,e_4,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16}+e^{23}}\\
&\frac{1}{5}  \lambda_7,\frac{3}{5}  \lambda_7,-\frac{3}{5} \lambda_7+\lambda_8,-\frac{2}{5} \lambda_7+\lambda_8,-\frac{1}{5} \lambda_7+\lambda_8,\lambda_8,\frac{4}{5}  \lambda_7,\lambda_7&e_1,e_3,e_2,e_4,e_6,e_8,e_5,e_7\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{24},e^{16}}\\
&-\frac{1}{5} \lambda_8+\frac{3}{5} \lambda_7,-\frac{4}{5} \lambda_8+\frac{7}{5} \lambda_7,\frac{2}{5} \lambda_8-\frac{1}{5} \lambda_7,-\frac{2}{5} \lambda_8+\frac{6}{5} \lambda_7,\frac{1}{5} \lambda_8+\frac{2}{5} \lambda_7,\lambda_7,\frac{3}{5} \lambda_8+\frac{1}{5} \lambda_7,\lambda_8&e_2,e_3,e_1,e_5,e_4,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{24},e^{16}+e^{35}}\\
&-\frac{1}{5} \lambda_7+\frac{2}{5} \lambda_8,\frac{1}{10} \lambda_7+\frac{3}{10} \lambda_8,\frac{3}{5} \lambda_7-\frac{1}{5} \lambda_8,-\frac{1}{10} \lambda_7+\frac{7}{10} \lambda_8,\frac{2}{5} \lambda_7+\frac{1}{5} \lambda_8,\lambda_7,\frac{1}{5} \lambda_7+\frac{3}{5} \lambda_8,\lambda_8&e_1,e_3,e_2,e_5,e_4,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{14},e^{26}+e^{35}}\\
&-\frac{3}{10} \lambda_7+\frac{3}{5} \lambda_8,-\frac{1}{5} \lambda_7+\frac{2}{5} \lambda_8,\frac{3}{5} \lambda_7-\frac{1}{5} \lambda_8,\frac{2}{5} \lambda_7+\frac{1}{5} \lambda_8,\frac{1}{5} \lambda_7+\frac{3}{5} \lambda_8,\lambda_7,\frac{3}{10} \lambda_7+\frac{2}{5} \lambda_8,\lambda_8&e_3,e_2,e_1,e_4,e_6,e_7,e_5,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{35},e^{16}+e^{24}}\\
&\frac{1}{2} \lambda_7-\frac{1}{10} \lambda_8,\frac{1}{5}  \lambda_8,\frac{2}{5}  \lambda_8,\frac{3}{5}  \lambda_8,\frac{4}{5}  \lambda_8,\lambda_8,\frac{1}{2} \lambda_7+\frac{1}{10} \lambda_8,\lambda_7&e_3,e_1,e_2,e_4,e_6,e_8,e_5,e_7\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{35},e^{14}+e^{26}}\\
&\frac{2}{5}  \lambda_8,\frac{1}{2} \lambda_7-\frac{1}{5} \lambda_8,\frac{1}{2} \lambda_7+\frac{1}{5} \lambda_8,\lambda_7,\frac{1}{5}  \lambda_8,\frac{3}{5}  \lambda_8,\frac{4}{5}  \lambda_8,\lambda_8&e_1,e_3,e_5,e_7,e_2,e_4,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{16}+e^{35}}\\
&\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},\frac{4}{5},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{13},e^{14},e^{15}+e^{23},e^{16}+e^{35}}\\
&\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},\frac{4}{5},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{26}+e^{35}}\\
&\frac{1}{7},\frac{2}{7},\frac{3}{7},\frac{3}{7},\frac{4}{7},\frac{5}{7},\frac{5}{7},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{13},e^{24},e^{15}+e^{23},e^{26}+e^{35}}\\
&\frac{1}{7},\frac{2}{7},\frac{3}{7},\frac{3}{7},\frac{4}{7},\frac{5}{7},\frac{5}{7},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{35},e^{16}+e^{25}}\\
&\frac{1}{5}  \lambda_7,\frac{2}{5}  \lambda_7,\frac{3}{5}  \lambda_7,\lambda_7,-\frac{3}{5} \lambda_7+\lambda_8,-\frac{2}{5} \lambda_7+\lambda_8,-\frac{1}{5} \lambda_7+\lambda_8,\lambda_8&e_1,e_3,e_5,e_7,e_2,e_4,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},e^{16}+e^{35}}\\
&\frac{6}{5} \lambda_7-\frac{4}{5} \lambda_8,\frac{1}{5} \lambda_7+\frac{1}{5} \lambda_8,-\frac{2}{5} \lambda_7+\frac{3}{5} \lambda_8,\frac{4}{5} \lambda_7-\frac{1}{5} \lambda_8,\frac{2}{5} \lambda_7+\frac{2}{5} \lambda_8,-\frac{1}{5} \lambda_7+\frac{4}{5} \lambda_8,\lambda_7,\lambda_8&e_2,e_3,e_1,e_4,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{26}+e^{35}}\\
&6 \lambda_7-5 \lambda_8,-3 \lambda_7+3 \lambda_8,-2 \lambda_7+2 \lambda_8,3 \lambda_7-2 \lambda_8,4 \lambda_7-3 \lambda_8,\lambda_7,2 \lambda_7-\lambda_8,\lambda_8&e_1,e_3,e_2,e_5,e_4,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{13},e^{14}+e^{23},e^{35},e^{16}+e^{34}}\\
&-\frac{3}{5} \lambda_7+\lambda_8,\frac{1}{5}  \lambda_7,-\frac{2}{5} \lambda_7+\lambda_8,\frac{2}{5}  \lambda_7,-\frac{1}{5} \lambda_7+\lambda_8,\frac{3}{5}  \lambda_7,\lambda_7,\lambda_8&e_2,e_1,e_4,e_3,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{14},e^{15}+e^{26}}\\
&-\frac{6}{5} \lambda_7+\frac{7}{5} \lambda_8,-\frac{1}{5} \lambda_7+\frac{2}{5} \lambda_8,\frac{3}{5} \lambda_7-\frac{1}{5} \lambda_8,\frac{2}{5} \lambda_7+\frac{1}{5} \lambda_8,-\frac{3}{5} \lambda_7+\frac{6}{5} \lambda_8,\frac{1}{5} \lambda_7+\frac{3}{5} \lambda_8,\lambda_7,\lambda_8&e_3,e_2,e_1,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16}+e^{24}}\\
&\lambda_7-\frac{2}{5} \lambda_8,\frac{2}{5}  \lambda_8,\frac{1}{5}  \lambda_8,\lambda_7-\frac{1}{5} \lambda_8,\frac{3}{5}  \lambda_8,\lambda_7,\frac{4}{5}  \lambda_8,\lambda_8&e_3,e_2,e_1,e_5,e_4,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{15},e^{14}+e^{26}}\\
&\frac{2}{5}  \lambda_8,\frac{1}{5}  \lambda_8,\frac{3}{5}  \lambda_8,\frac{4}{5}  \lambda_8,\lambda_8,-\frac{4}{5} \lambda_8+\lambda_7,-\frac{2}{5} \lambda_8+\lambda_7,\lambda_7&e_1,e_2,e_4,e_6,e_8,e_3,e_5,e_7\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{35},e^{16}+e^{23}}\\
&\frac{1}{6},\frac{1}{2},\frac{1}{2},\frac{2}{3},\frac{2}{3},\frac{5}{6},1,\frac{7}{6}&e_1,e_2,e_3,e_4,e_5,e_6,e_8,e_7\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{13},e^{14},e^{24}+e^{35},e^{16}+e^{23}}\\
&\frac{1}{6},\frac{1}{2},\frac{1}{2},\frac{2}{3},\frac{2}{3},\frac{5}{6},1,\frac{7}{6}&e_1,e_2,e_3,e_4,e_5,e_6,e_8,e_7\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},e^{16}+e^{23}}\\
&\lambda_7-\lambda_8,3 \lambda_7-3 \lambda_8,-3 \lambda_7+4 \lambda_8,-2 \lambda_7+3 \lambda_8,-\lambda_7+2 \lambda_8,\lambda_8,4 \lambda_7-4 \lambda_8,\lambda_7&e_1,e_3,e_2,e_4,e_6,e_8,e_5,e_7\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{26}+e^{35}}\\
&\frac{4}{15},\frac{1}{5},\frac{7}{15},\frac{11}{15},\frac{2}{5},\frac{2}{3},\frac{3}{5},1&e_2,e_1,e_4,e_6,e_3,e_7,e_5,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15},e^{16}+e^{25}}\\
&\frac{1}{2}  \lambda_7,-\frac{3}{4} \lambda_7+\lambda_8,\frac{1}{4}  \lambda_7,\frac{3}{4}  \lambda_7,-\frac{1}{2} \lambda_7+\lambda_8,\lambda_7,-\frac{1}{4} \lambda_7+\lambda_8,\lambda_8&e_3,e_2,e_1,e_5,e_4,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{24},e^{16}+e^{35}}\\
&\frac{5}{13},\frac{4}{13},\frac{3}{13},\frac{7}{13},\frac{8}{13},\frac{11}{13},\frac{10}{13},1&e_3,e_2,e_1,e_4,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{35},e^{15}+e^{26}}\\
&\frac{3}{14},\frac{5}{14},\frac{4}{7},\frac{11}{14},\frac{2}{7},\frac{9}{14},1,\frac{13}{14}&e_2,e_1,e_4,e_6,e_3,e_5,e_8,e_7\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{15}+e^{26}}\\
&\frac{1}{4}  \lambda_7,\frac{3}{2} \lambda_7-\lambda_8,-\frac{3}{4} \lambda_7+\lambda_8,-\frac{1}{2} \lambda_7+\lambda_8,\frac{3}{4}  \lambda_7,-\frac{1}{4} \lambda_7+\lambda_8,\lambda_7,\lambda_8&e_2,e_3,e_1,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{13},e^{14}+e^{23},e^{24},e^{16}+e^{34}}\\
&-\frac{1}{5} \lambda_7+\frac{2}{5} \lambda_8,\frac{3}{5} \lambda_7-\frac{1}{5} \lambda_8,\frac{2}{5} \lambda_7+\frac{1}{5} \lambda_8,\lambda_7,-\frac{2}{5} \lambda_7+\frac{4}{5} \lambda_8,-\frac{3}{5} \lambda_7+\frac{6}{5} \lambda_8,\frac{1}{5} \lambda_7+\frac{3}{5} \lambda_8,\lambda_8&e_1,e_2,e_4,e_7,e_3,e_5,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{13},e^{14}+e^{23},e^{15},e^{16}+e^{34}}\\
&\frac{1}{4}  \lambda_7,-\frac{3}{4} \lambda_7+\lambda_8,-\frac{1}{2} \lambda_7+\lambda_8,\frac{1}{2}  \lambda_7,\frac{3}{4}  \lambda_7,\lambda_7,-\frac{1}{4} \lambda_7+\lambda_8,\lambda_8&e_1,e_2,e_4,e_3,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{35},e^{16}+e^{25}+e^{34}}\\
&\frac{1}{5}  \lambda_7,-\frac{3}{5} \lambda_7+\lambda_8,\frac{2}{5}  \lambda_7,\frac{3}{5}  \lambda_7,-\frac{2}{5} \lambda_7+\lambda_8,\lambda_7,-\frac{1}{5} \lambda_7+\lambda_8,\lambda_8&e_1,e_2,e_3,e_5,e_4,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{24},e^{16}+e^{23}}\\
&\frac{1}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},\frac{4}{5},1,1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},-e^{13},e^{14},e^{15}+e^{24},e^{16}+e^{23}}\\
&\frac{1}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},\frac{4}{5},1,1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{15}+e^{26}}\\
&\frac{1}{4},\frac{1}{4},\frac{1}{2},\frac{1}{2},\frac{3}{4},\frac{3}{4},\frac{3}{4},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},a_1 e^{13},e^{14},e^{15}+e^{23},e^{16}+e^{24}}\\
&\frac{1}{5}  \lambda_8,\frac{2}{5}  \lambda_8,\frac{3}{5}  \lambda_8,\frac{4}{5}  \lambda_8,\lambda_8,\lambda_7-\frac{2}{5} \lambda_8,\lambda_7-\frac{1}{5} \lambda_8,\lambda_7&e_1,e_2,e_4,e_6,e_8,e_3,e_5,e_7\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{14}+e^{26}}\\
&\text{weights of split torus: } 0,0,1,0,1,0,1,0\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{24},e^{16}+e^{25}}\\
&-\frac{1}{5} \lambda_7+\frac{2}{5} \lambda_8,-\frac{2}{5} \lambda_7+\frac{4}{5} \lambda_8,\frac{3}{5} \lambda_7-\frac{1}{5} \lambda_8,\frac{2}{5} \lambda_7+\frac{1}{5} \lambda_8,\lambda_7,\frac{1}{5} \lambda_7+\frac{3}{5} \lambda_8,-\frac{3}{5} \lambda_7+\frac{6}{5} \lambda_8,\lambda_8&e_1,e_3,e_2,e_4,e_7,e_6,e_5,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16}+e^{24}+e^{35}}\\
&\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},\frac{4}{5},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{13},e^{14},e^{15},e^{16}+e^{24}+e^{35}}\\
&\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},\frac{4}{5},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{15},e^{16}+e^{25}+e^{34}}\\
&\frac{1}{4}  \lambda_7,\frac{1}{2}  \lambda_7,\frac{3}{4}  \lambda_7,\lambda_7,\lambda_8-\frac{3}{4} \lambda_7,\lambda_8-\frac{1}{2} \lambda_7,\lambda_8-\frac{1}{4} \lambda_7,\lambda_8&e_1,e_3,e_5,e_7,e_2,e_4,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{15},e^{14}+e^{26}+e^{35}}\\
&\frac{3}{10},\frac{1}{5},\frac{2}{5},\frac{7}{10},\frac{3}{5},\frac{4}{5},1,\frac{11}{10}&e_3,e_2,e_1,e_5,e_4,e_6,e_8,e_7\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},e^{16}+e^{24}}\\
&\lambda_7-\frac{3}{5} \lambda_8,\frac{2}{5}  \lambda_8,\frac{1}{5}  \lambda_8,\frac{3}{5}  \lambda_8,\frac{4}{5}  \lambda_8,\lambda_7-\frac{2}{5} \lambda_8,\lambda_7,\lambda_8&e_3,e_2,e_1,e_4,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{14}+e^{26}}\\
&\lambda_7-\frac{3}{5} \lambda_8,\frac{1}{5}  \lambda_8,\frac{2}{5}  \lambda_8,\lambda_7-\frac{1}{5} \lambda_8,\frac{3}{5}  \lambda_8,\frac{4}{5}  \lambda_8,\lambda_7,\lambda_8&e_3,e_2,e_1,e_5,e_4,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{24}+e^{35},e^{16}+e^{25}}\\
&\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},1,1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{13},e^{14}+e^{23},e^{24}+e^{35},e^{16}+e^{25}}\\
&\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},1,1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,(-1+a_2) e^{12},a_2 e^{13},e^{14}+e^{23},e^{35},e^{16}+e^{25}+e^{34}}\\
&\frac{1}{5}  \lambda_7,\frac{2}{5}  \lambda_7,\frac{3}{5}  \lambda_7,\lambda_7,-\frac{3}{5} \lambda_7+\lambda_8,-\frac{2}{5} \lambda_7+\lambda_8,-\frac{1}{5} \lambda_7+\lambda_8,\lambda_8&e_1,e_3,e_5,e_7,e_2,e_4,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{13},e^{14}+e^{23},e^{24}+e^{35},e^{16}+e^{34}}\\
&\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},1,1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},-e^{13},e^{14}+e^{23},e^{24}+e^{35},e^{16}+e^{34}}\\
&\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},1,1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{24},e^{16}+e^{25}+e^{34}}\\
&-\frac{2}{5} \lambda_7+\frac{4}{5} \lambda_8,\frac{3}{5} \lambda_7-\frac{1}{5} \lambda_8,-\frac{1}{5} \lambda_7+\frac{2}{5} \lambda_8,-\frac{3}{5} \lambda_7+\frac{6}{5} \lambda_8,\frac{2}{5} \lambda_7+\frac{1}{5} \lambda_8,\lambda_7,\frac{1}{5} \lambda_7+\frac{3}{5} \lambda_8,\lambda_8&e_3,e_2,e_1,e_5,e_4,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},a_1 e^{13},e^{14},e^{15}+e^{23},e^{16}+e^{24}+e^{35}}\\
&\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},\frac{4}{5},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},a_1 e^{13},e^{14},e^{15}+e^{23},e^{16}+e^{24}+e^{35}}\\
&\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},\frac{4}{5},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{16}+e^{25}+e^{34}}\\
&\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},\frac{4}{5},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{14}+e^{26}+e^{35}}\\
&\text{weights of split torus: } 0,0,0,0,0,0,0,0\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{13},e^{24},e^{15}+e^{23},e^{14}+e^{26}+e^{35}}\\
&\text{weights of split torus: } 0,0,0,0,0,0,0,0\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24},e^{16}+e^{25}}\\
&\frac{4}{9},\frac{1}{3},\frac{2}{9},\frac{2}{3},\frac{5}{9},\frac{8}{9},\frac{7}{9},1&e_3,e_2,e_1,e_5,e_4,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,a_1 e^{12},(1+a_1) e^{13},e^{14}+e^{23},e^{15},e^{16}+e^{25}+e^{34}}\\
&\frac{1}{4}  \lambda_7,-\frac{3}{4} \lambda_7+\lambda_8,-\frac{1}{2} \lambda_7+\lambda_8,\frac{1}{2}  \lambda_7,-\frac{1}{4} \lambda_7+\lambda_8,\frac{3}{4}  \lambda_7,\lambda_7,\lambda_8&e_1,e_2,e_4,e_3,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24},e^{16}+e^{34}}\\
&\frac{4}{9},\frac{1}{3},\frac{2}{9},\frac{2}{3},\frac{5}{9},\frac{8}{9},\frac{7}{9},1&e_3,e_2,e_1,e_5,e_4,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{24}+e^{35},e^{16}+e^{25}+e^{34}}\\
&\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},1,1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},-e^{24}+e^{35},e^{16}+e^{25}+e^{34}}\\
&\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},1,1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},e^{16}+e^{24}+e^{35}}\\
&\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},1,1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{13},e^{14},-e^{25}+e^{34},e^{16}+e^{24}+e^{35}}\\
&\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},1,1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{14}+e^{26}+e^{35}}\\
&\frac{3}{10},\frac{1}{5},\frac{2}{5},\frac{7}{10},\frac{3}{5},\frac{4}{5},1,\frac{9}{10}&e_3,e_2,e_1,e_5,e_4,e_6,e_8,e_7\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{24},e^{16}+e^{25}+e^{34}}\\
&\frac{4}{9},\frac{1}{3},\frac{2}{9},\frac{2}{3},\frac{5}{9},\frac{8}{9},\frac{7}{9},1&e_3,e_2,e_1,e_5,e_4,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,(-1+a_2) e^{12},a_2 e^{13},e^{14}+e^{23},e^{24},e^{16}+e^{25}+e^{34}}\\
&-\frac{1}{5} \lambda_7+\frac{2}{5} \lambda_8,-\frac{2}{5} \lambda_7+\frac{4}{5} \lambda_8,\frac{3}{5} \lambda_7-\frac{1}{5} \lambda_8,-\frac{3}{5} \lambda_7+\frac{6}{5} \lambda_8,\frac{2}{5} \lambda_7+\frac{1}{5} \lambda_8,\lambda_7,\frac{1}{5} \lambda_7+\frac{3}{5} \lambda_8,\lambda_8&e_1,e_3,e_2,e_5,e_4,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,a_1 e^{12},(1+a_1) e^{13},e^{14}+e^{23},e^{24}+e^{35},e^{16}+e^{25}+e^{34}}\\
&\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},1,1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,a_1 e^{12},(1+a_1) e^{13},e^{14}+e^{23},-e^{24}+e^{35},e^{16}+e^{25}+e^{34}}\\
&\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},1,1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,a_1 e^{12},(1+a_1) e^{13},e^{14}+e^{23},e^{15}+e^{24},e^{16}+e^{25}+e^{34}}\\
&\frac{4}{9},\frac{1}{3},\frac{2}{9},\frac{2}{3},\frac{5}{9},\frac{8}{9},\frac{7}{9},1&e_3,e_2,e_1,e_5,e_4,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{24},e^{16}+e^{27}}\\
&\frac{1}{4}  \lambda_8,\frac{1}{4}  \lambda_8,\lambda_5-\frac{1}{4} \lambda_8,\lambda_5,\frac{1}{2}  \lambda_8,\frac{3}{4}  \lambda_8,\frac{3}{4}  \lambda_8,\lambda_8&e_1,e_2,e_3,e_5,e_4,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},-e^{14},e^{24},e^{16}+e^{27}}\\
&-\frac{1}{4} \lambda_8+\lambda_5,\frac{1}{4}  \lambda_8,\frac{1}{4}  \lambda_8,\frac{1}{2}  \lambda_8,\frac{3}{4}  \lambda_8,\frac{3}{4}  \lambda_8,\lambda_5,\lambda_8&e_3,e_1,e_2,e_4,e_6,e_7,e_5,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{24},e^{17}+e^{26}}\\
&\lambda_7-\frac{1}{2} \lambda_8,-\lambda_7+\lambda_8,\lambda_7-\lambda_8+\lambda_5,\lambda_5,\frac{1}{2}  \lambda_8,\lambda_7,-\lambda_7+\frac{3}{2} \lambda_8,\lambda_8&e_2,e_1,e_3,e_5,e_4,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{16}+e^{27}}\\
&\lambda_7-\frac{1}{2} \lambda_8,-\lambda_7+\lambda_8,\frac{1}{2}  \lambda_8,-\lambda_7+\frac{3}{2} \lambda_8,2 \lambda_7-\lambda_8,\lambda_7,\lambda_8,3 \lambda_7-\frac{3}{2} \lambda_8&e_1,e_2,e_4,e_6,e_3,e_7,e_8,e_5\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{24},e^{16}+e^{27}+e^{35}}\\
&\frac{3}{8},\frac{1}{4},\frac{1}{4},\frac{1}{2},\frac{3}{4},\frac{3}{4},\frac{5}{8},1&e_3,e_1,e_2,e_4,e_6,e_7,e_5,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},-e^{14},e^{24},e^{16}+e^{27}+e^{35}}\\
&\frac{3}{8},\frac{1}{4},\frac{1}{4},\frac{1}{2},\frac{3}{4},\frac{3}{4},\frac{5}{8},1&e_3,e_1,e_2,e_4,e_6,e_7,e_5,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{24},e^{17}+e^{26}+e^{35}}\\
&-\frac{1}{2} \lambda_8+\lambda_7,\lambda_8-\lambda_7,\frac{1}{2}  \lambda_8,\frac{3}{2} \lambda_8-\lambda_7,\frac{1}{2}  \lambda_7,\lambda_7,\lambda_8-\frac{1}{2} \lambda_7,\lambda_8&e_2,e_1,e_4,e_6,e_3,e_7,e_5,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{13},e^{24},e^{14}+e^{23},e^{17}+e^{26}+e^{34}}\\
&\frac{1}{4},\frac{1}{4},\frac{1}{2},\frac{1}{2},\frac{3}{4},\frac{3}{4},\frac{3}{4},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{13},e^{24},-e^{14}+e^{23},e^{17}+e^{26}+e^{34}}\\
&\frac{1}{4},\frac{1}{4},\frac{1}{2},\frac{1}{2},\frac{3}{4},\frac{3}{4},\frac{3}{4},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{16}+e^{27}+e^{35}}\\
&\frac{3}{10},\frac{1}{5},\frac{2}{5},\frac{3}{5},\frac{1}{2},\frac{4}{5},\frac{7}{10},1&e_2,e_1,e_3,e_5,e_4,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{15},e^{17}+e^{26}}\\
&\frac{1}{3}  \lambda_7,3 \lambda_7-2 \lambda_8,-\lambda_7+\lambda_8,2 \lambda_7-\lambda_8,\lambda_7,-\frac{2}{3} \lambda_7+\lambda_8,-\frac{1}{3} \lambda_7+\lambda_8,\lambda_8&e_2,e_3,e_1,e_5,e_7,e_4,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{35},e^{26}+e^{37}}\\
&\lambda_8-\lambda_7,-2 \lambda_8+3 \lambda_7,\lambda_8-\lambda_7,-\lambda_8+2 \lambda_7,-\lambda_8+2 \lambda_7,\lambda_7,\lambda_7,\lambda_8&e_2,e_1,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{24},e^{17}+e^{26}}\\
&-\lambda_7+\lambda_8,3 \lambda_7-2 \lambda_8,\lambda_7-\frac{1}{2} \lambda_8,\frac{1}{2}  \lambda_8,-\lambda_7+\frac{3}{2} \lambda_8,2 \lambda_7-\lambda_8,\lambda_7,\lambda_8&e_1,e_3,e_2,e_4,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{27}+e^{36}}\\
&\lambda_8-\lambda_6,-2 \lambda_8+\lambda_6+2 \lambda_7,\lambda_8-\lambda_7,-\lambda_8+\lambda_6+\lambda_7,-\lambda_8+2 \lambda_7,\lambda_6,\lambda_7,\lambda_8&e_3,e_1,e_2,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{35},e^{16}+e^{24}+e^{37}}\\
&\frac{4}{15},\frac{1}{5},\frac{2}{5},\frac{7}{15},\frac{3}{5},\frac{4}{5},\frac{11}{15},1&e_3,e_1,e_2,e_5,e_4,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{35},e^{14}+e^{26}+e^{37}}\\
&\frac{1}{5},\frac{1}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},\frac{4}{5},1&e_2,e_3,e_1,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{13},e^{14},e^{15},e^{27}+e^{36}+e^{45}}\\
&\frac{1}{2} \lambda_7-\frac{1}{2} \lambda_8+\frac{1}{2} \lambda_6,-\lambda_7+\lambda_8,-\frac{1}{2} \lambda_7+\frac{1}{2} \lambda_8+\frac{1}{2} \lambda_6,\lambda_8-\lambda_6,\frac{1}{2} \lambda_7+\frac{1}{2} \lambda_8-\frac{1}{2} \lambda_6,\lambda_7,\lambda_6,\lambda_8&e_1,e_2,e_4,e_3,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24},e^{17}+e^{26}}\\
&\frac{3}{10},\frac{1}{5},\frac{2}{5},\frac{3}{5},\frac{1}{2},\frac{4}{5},\frac{7}{10},1&e_2,e_1,e_3,e_5,e_4,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{24}+e^{35},e^{26}+e^{37}}\\
&\lambda_8-\lambda_7,-2 \lambda_8+3 \lambda_7,\lambda_8-\lambda_7,-\lambda_8+2 \lambda_7,-\lambda_8+2 \lambda_7,\lambda_7,\lambda_7,\lambda_8&e_2,e_1,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{13},-e^{25}+e^{34},e^{24}+e^{35},e^{26}+e^{37}}\\
&\lambda_8-\lambda_7,\lambda_8-\lambda_7,-2 \lambda_8+3 \lambda_7,-\lambda_8+2 \lambda_7,-\lambda_8+2 \lambda_7,\lambda_7,\lambda_7,\lambda_8&e_2,e_3,e_1,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{13},e^{24},e^{15}+e^{23},e^{17}+e^{26}+e^{34}}\\
&\frac{1}{7},\frac{2}{7},\frac{3}{7},\frac{4}{7},\frac{5}{7},\frac{5}{7},\frac{6}{7},1&e_1,e_2,e_4,e_3,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{14}+e^{27}+e^{36}}\\
&\frac{3}{2} \lambda_7-\lambda_8,-\lambda_7+\lambda_8,\frac{1}{2}  \lambda_7,-\frac{1}{2} \lambda_7+\lambda_8,2 \lambda_7-\lambda_8,\lambda_7,-\frac{3}{2} \lambda_7+2 \lambda_8,\lambda_8&e_3,e_2,e_1,e_4,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{24},e^{17}+e^{26}+e^{35}}\\
&\frac{3}{10},\frac{1}{5},\frac{2}{5},\frac{3}{5},\frac{1}{2},\frac{4}{5},\frac{7}{10},1&e_2,e_1,e_3,e_5,e_4,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{34},e^{15}+e^{27}+e^{36}}\\
&-\lambda_7+\lambda_8,4 \lambda_7-3 \lambda_8,-2 \lambda_7+2 \lambda_8,-3 \lambda_7+3 \lambda_8,2 \lambda_7-\lambda_8,-4 \lambda_7+4 \lambda_8,\lambda_7,\lambda_8&e_2,e_3,e_1,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{13},e^{14},e^{15}+e^{23},e^{27}+e^{36}+e^{45}}\\
&\frac{1}{2} \lambda_8-\frac{1}{2} \lambda_7,\lambda_8-\lambda_7,-\lambda_8+2 \lambda_7,-\frac{1}{2} \lambda_8+\frac{3}{2} \lambda_7,\lambda_7,\frac{3}{2} \lambda_8-\frac{3}{2} \lambda_7,2 \lambda_8-2 \lambda_7,\lambda_8&e_1,e_2,e_3,e_5,e_7,e_4,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{13},e^{14},e^{15}+e^{24},e^{27}+e^{36}+e^{45}}\\
&-2 \lambda_8+3 \lambda_7,\lambda_8-\lambda_7,-\lambda_8+2 \lambda_7,4 \lambda_8-5 \lambda_7,2 \lambda_8-2 \lambda_7,\lambda_7,-3 \lambda_8+5 \lambda_7,\lambda_8&e_1,e_2,e_4,e_3,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},2 e^{14},e^{25}+e^{34},e^{17}+e^{36}+e^{45}}\\
&\lambda_8-\lambda_6,\lambda_8-\lambda_7,2 \lambda_8-\lambda_6-\lambda_7,-2 \lambda_8+\lambda_6+2 \lambda_7,-\lambda_8+\lambda_6+\lambda_7,\lambda_7,\lambda_6,\lambda_8&e_3,e_1,e_5,e_2,e_4,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,a_1 e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24},e^{17}+e^{26}+e^{35}}\\
&\frac{3}{10},\frac{1}{5},\frac{2}{5},\frac{3}{5},\frac{1}{2},\frac{4}{5},\frac{7}{10},1&e_2,e_1,e_3,e_5,e_4,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{24}+e^{35},e^{14}+e^{26}+e^{37}}\\
&\frac{1}{5},\frac{1}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},\frac{4}{5},1&e_2,e_3,e_1,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{13},-e^{25}+e^{34},e^{24}+e^{35},e^{14}+e^{26}+e^{37}}\\
&\frac{1}{5},\frac{1}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},\frac{4}{5},1&e_2,e_3,e_1,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{24}+e^{35},e^{14}+e^{27}+e^{36}}\\
&\frac{1}{5},\frac{1}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},\frac{4}{5},1&e_2,e_3,e_1,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{25}+e^{34},-e^{24}+e^{35},e^{14}+e^{27}+e^{36}}\\
&\frac{1}{5},\frac{1}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},\frac{4}{5},1&e_2,e_3,e_1,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24},e^{27}+e^{36}+e^{45}}\\
&\frac{2}{11},\frac{4}{11},\frac{3}{11},\frac{5}{11},\frac{7}{11},\frac{6}{11},\frac{8}{11},1&e_1,e_3,e_2,e_4,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},2 e^{14}+e^{23},e^{25}+e^{34},e^{17}+e^{36}+e^{45}}\\
&-\lambda_7+\lambda_8,-2 \lambda_7+2 \lambda_8,-3 \lambda_7+3 \lambda_8,4 \lambda_7-3 \lambda_8,3 \lambda_7-2 \lambda_8,2 \lambda_7-\lambda_8,\lambda_7,\lambda_8&e_1,e_3,e_5,e_2,e_4,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},-e^{13},2 e^{15}+e^{24},e^{25}+e^{34},e^{17}+e^{26}+e^{45}}\\
&\lambda_8-\lambda_7,\frac{1}{3}  \lambda_7,\lambda_8-\frac{2}{3} \lambda_7,-\lambda_8+\frac{5}{3} \lambda_7,\frac{2}{3}  \lambda_7,\lambda_8-\frac{1}{3} \lambda_7,\lambda_7,\lambda_8&e_1,e_2,e_4,e_3,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{13},e^{15}+e^{24},e^{14}+e^{35},e^{26}+e^{37}+e^{45}}\\
&\text{weights of split torus: } \frac{1}{4},\frac{1}{4},\frac{1}{4},\frac{1}{2},\frac{1}{2},\frac{3}{4},\frac{3}{4},1\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{23},e^{14},e^{17}}\\
&-\lambda_7+\lambda_8,3 \lambda_7-2 \lambda_8,2 \lambda_7-\lambda_8,\lambda_7,\lambda_6-3 \lambda_7+2 \lambda_8,\lambda_6,\lambda_6-4 \lambda_7+3 \lambda_8,\lambda_8&e_1,e_2,e_4,e_7,e_3,e_6,e_5,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{23},e^{14},e^{17}+e^{24}}\\
&-\frac{2}{5} \lambda_8+\lambda_6,\frac{1}{5}  \lambda_8,\frac{2}{5}  \lambda_8,-\frac{1}{5} \lambda_8+\lambda_6,\frac{3}{5}  \lambda_8,\frac{4}{5}  \lambda_8,\lambda_8,\lambda_6&e_3,e_1,e_2,e_5,e_4,e_7,e_8,e_6\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{23},e^{14},e^{17}+e^{35}}\\
&-2 \lambda_8+3 \lambda_7,\lambda_8-\lambda_7,-\lambda_8+2 \lambda_7,\lambda_7,\frac{1}{2}  \lambda_7,\lambda_8-\frac{1}{2} \lambda_7,-2 \lambda_8+\frac{7}{2} \lambda_7,\lambda_8&e_2,e_1,e_4,e_7,e_3,e_5,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{23},e^{24},e^{27}+e^{35}}\\
&\lambda_8-\lambda_7,-2 \lambda_8+3 \lambda_7,-\lambda_8+2 \lambda_7,\lambda_7,\frac{3}{2} \lambda_8-\frac{3}{2} \lambda_7,\frac{5}{2} \lambda_8-\frac{5}{2} \lambda_7,-\frac{1}{2} \lambda_8+\frac{3}{2} \lambda_7,\lambda_8&e_2,e_1,e_4,e_7,e_3,e_6,e_5,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{23},e^{24},e^{15}+e^{27}}\\
&\lambda_8-\lambda_7,5 \lambda_8-6 \lambda_7,-2 \lambda_8+3 \lambda_7,3 \lambda_8-3 \lambda_7,-\lambda_8+2 \lambda_7,\lambda_7,\lambda_8,6 \lambda_8-7 \lambda_7&e_2,e_3,e_1,e_5,e_4,e_7,e_8,e_6\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{23},e^{14},e^{17}+e^{24}+e^{35}}\\
&\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},\frac{4}{5},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{13},e^{23},e^{14},e^{17}+e^{24}+e^{35}}\\
&\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},\frac{4}{5},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{23},e^{14},e^{17}+e^{25}+e^{34}}\\
&-2 \lambda_7+2 \lambda_8,3 \lambda_7-2 \lambda_8,-\lambda_7+\lambda_8,-3 \lambda_7+3 \lambda_8,2 \lambda_7-\lambda_8,\lambda_7,\lambda_7,\lambda_8&e_3,e_2,e_1,e_5,e_4,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{23},e^{24},e^{14}+e^{27}+e^{35}}\\
&\frac{3}{10},\frac{1}{5},\frac{2}{5},\frac{3}{5},\frac{1}{2},\frac{4}{5},\frac{7}{10},1&e_3,e_2,e_1,e_4,e_6,e_7,e_5,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{23},e^{14},e^{17}+e^{26}+e^{35}}\\
&\frac{5}{13},\frac{4}{13},\frac{9}{13},\frac{3}{13},\frac{8}{13},\frac{7}{13},\frac{10}{13},1&e_3,e_2,e_6,e_1,e_5,e_4,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},-e^{13},e^{23},-2 e^{16}+e^{25}+e^{34},e^{17}+e^{45}}\\
&\lambda_8-\lambda_7,-\lambda_8+\lambda_5+\lambda_7,\lambda_5,-\lambda_5+\lambda_7,\lambda_8-\lambda_5,-\lambda_8+2 \lambda_7,\lambda_7,\lambda_8&e_1,e_3,e_5,e_2,e_4,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},-2 e^{13},-e^{23},e^{16}+e^{25}+e^{34},e^{15}+e^{27}+e^{46}}\\
&-\lambda_7+\lambda_8,-2 \lambda_7+2 \lambda_8,-3 \lambda_7+3 \lambda_8,4 \lambda_7-3 \lambda_8,3 \lambda_7-2 \lambda_8,2 \lambda_7-\lambda_8,\lambda_7,\lambda_8&e_2,e_1,e_4,e_3,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{24},e^{15}}\\
&-\frac{1}{3} \lambda_6+\frac{2}{3} \lambda_7,-\frac{4}{3} \lambda_6+\frac{2}{3} \lambda_7+\lambda_8,\frac{2}{3} \lambda_6-\frac{1}{3} \lambda_7,-\frac{2}{3} \lambda_6+\frac{1}{3} \lambda_7+\lambda_8,\frac{1}{3} \lambda_6+\frac{1}{3} \lambda_7,\lambda_6,\lambda_7,\lambda_8&e_2,e_3,e_1,e_5,e_4,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{24},e^{35}}\\
&-\frac{1}{3} \lambda_6+\frac{2}{3} \lambda_7,-\frac{1}{3} \lambda_6+\frac{1}{6} \lambda_7+\frac{1}{2} \lambda_8,\frac{2}{3} \lambda_6-\frac{1}{3} \lambda_7,\frac{1}{3} \lambda_6+\frac{1}{3} \lambda_7,\frac{1}{3} \lambda_6-\frac{1}{6} \lambda_7+\frac{1}{2} \lambda_8,\lambda_6,\lambda_7,\lambda_8&e_2,e_3,e_1,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{24},e^{15}+e^{23}}\\
&-\frac{2}{5} \lambda_7+\lambda_8,\frac{2}{5}  \lambda_7,\frac{1}{5}  \lambda_7,\frac{3}{5}  \lambda_7,\frac{4}{5}  \lambda_7,\lambda_7,-\frac{1}{5} \lambda_7+\lambda_8,\lambda_8&e_3,e_2,e_1,e_4,e_6,e_7,e_5,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{15}}\\
&\frac{1}{4}  \lambda_8,-\frac{1}{2} \lambda_8+\lambda_7,\frac{1}{2}  \lambda_8,\frac{3}{4}  \lambda_8,\lambda_8,-\frac{1}{4} \lambda_8+\lambda_7,-\frac{3}{4} \lambda_8+2 \lambda_7,\lambda_7&e_1,e_2,e_3,e_5,e_8,e_4,e_6,e_7\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{35}}\\
&-\frac{2}{5} \lambda_8+\lambda_7,\frac{2}{5}  \lambda_8,\frac{1}{5}  \lambda_8,\frac{3}{5}  \lambda_8,-\frac{1}{5} \lambda_8+\lambda_7,\lambda_8,-\frac{3}{5} \lambda_8+2 \lambda_7,\lambda_7&e_2,e_3,e_1,e_5,e_4,e_8,e_6,e_7\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{24},e^{25}+e^{34}}\\
&-\frac{1}{3} \lambda_6+\frac{2}{3} \lambda_7,\frac{2}{3} \lambda_6-\frac{1}{3} \lambda_7,\frac{1}{3} \lambda_6+\frac{1}{3} \lambda_7,\lambda_6,-\frac{1}{3} \lambda_6-\frac{1}{3} \lambda_7+\lambda_8,\frac{1}{3} \lambda_6-\frac{2}{3} \lambda_7+\lambda_8,\lambda_7,\lambda_8&e_2,e_1,e_4,e_6,e_3,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{15},e^{24}+e^{35}}\\
&\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_7,\lambda_7,\lambda_8&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{13},e^{14},e^{15},e^{24}+e^{35}}\\
&\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_7,\lambda_7,\lambda_8&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{15},e^{25}+e^{34}}\\
&\frac{1}{3} \lambda_6+\frac{1}{3} \lambda_7-\frac{1}{3} \lambda_8,-\frac{2}{3} \lambda_6+\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,-\frac{1}{3} \lambda_6+\frac{2}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_7,\frac{1}{3} \lambda_6-\frac{2}{3} \lambda_7+\frac{2}{3} \lambda_8,\frac{2}{3} \lambda_6-\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_6,\lambda_8&e_1,e_3,e_5,e_7,e_2,e_4,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{15},e^{14}+e^{35}}\\
&-\frac{4}{3} \lambda_7+\frac{5}{3} \lambda_8,\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_7,-\frac{2}{3} \lambda_7+\frac{4}{3} \lambda_8,\lambda_8,-2 \lambda_7+3 \lambda_8&e_2,e_1,e_3,e_5,e_7,e_4,e_8,e_6\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{15},e^{25}+e^{34}}\\
&\frac{4}{3} \lambda_8-\frac{2}{3} \lambda_6-\frac{1}{3} \lambda_7,-\frac{2}{3} \lambda_8+\frac{1}{3} \lambda_6+\frac{2}{3} \lambda_7,\frac{2}{3} \lambda_8-\frac{1}{3} \lambda_6+\frac{1}{3} \lambda_7,\frac{1}{3} \lambda_8+\frac{1}{3} \lambda_6-\frac{1}{3} \lambda_7,\lambda_7,-\frac{1}{3} \lambda_8+\frac{2}{3} \lambda_6+\frac{1}{3} \lambda_7,\lambda_8,\lambda_6&e_3,e_1,e_5,e_2,e_7,e_4,e_8,e_6\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{35},e^{25}+e^{34}}\\
&-\lambda_5+\lambda_8,2 \lambda_5-\lambda_7,\lambda_5-\lambda_7+\lambda_8,-\lambda_5+\lambda_7,-\lambda_7+2 \lambda_8,\lambda_5,\lambda_7,\lambda_8&e_2,e_1,e_4,e_3,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23},e^{25}+e^{34}}\\
&-\lambda_7+\lambda_8,3 \lambda_7-2 \lambda_8,-2 \lambda_7+2 \lambda_8,-3 \lambda_7+3 \lambda_8,2 \lambda_7-\lambda_8,\lambda_7,5 \lambda_7-3 \lambda_8,\lambda_8&e_1,e_2,e_3,e_5,e_4,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{24}+e^{35}}\\
&\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},\frac{4}{5},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{13},e^{14},e^{15}+e^{23},e^{24}+e^{35}}\\
&\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},\frac{4}{5},1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23},e^{25}+e^{34}}\\
&-\lambda_7+\lambda_8,3 \lambda_7-2 \lambda_8,2 \lambda_7-\lambda_8,-2 \lambda_7+2 \lambda_8,\lambda_7,-3 \lambda_7+3 \lambda_8,-4 \lambda_7+4 \lambda_8,\lambda_8&e_1,e_3,e_5,e_2,e_7,e_4,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{14}+e^{35}}\\
&\frac{3}{8},\frac{1}{4},\frac{1}{2},\frac{3}{4},\frac{5}{8},1,\frac{7}{8},\frac{5}{4}&e_3,e_1,e_2,e_4,e_5,e_8,e_7,e_6\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23},e^{25}+e^{34}}\\
&-\lambda_7+\lambda_8,3 \lambda_7-2 \lambda_8,-2 \lambda_7+2 \lambda_8,-3 \lambda_7+3 \lambda_8,2 \lambda_7-\lambda_8,\lambda_7,\lambda_8,-5 \lambda_7+5 \lambda_8&e_1,e_3,e_2,e_4,e_5,e_7,e_8,e_6\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{24},e^{25}+e^{34}}\\
&\frac{1}{3}  \lambda_8,-\frac{2}{3} \lambda_8+\lambda_7,\frac{4}{3} \lambda_8-\lambda_7,-\frac{1}{3} \lambda_8+\lambda_7,-\lambda_8+2 \lambda_7,\frac{2}{3}  \lambda_8,\lambda_8,\lambda_7&e_2,e_1,e_3,e_4,e_6,e_5,e_8,e_7\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34},e^{24}+e^{35}}\\
&\frac{2}{3} \lambda_6-\frac{1}{3} \lambda_8,-\frac{1}{3} \lambda_6+\frac{2}{3} \lambda_8,-\frac{1}{3} \lambda_6+\frac{2}{3} \lambda_8,\frac{1}{3} \lambda_6+\frac{1}{3} \lambda_8,\frac{1}{3} \lambda_6+\frac{1}{3} \lambda_8,\lambda_6,\lambda_8,\lambda_8&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{13},e^{14},-e^{25}+e^{34},e^{24}+e^{35}}\\
&-\frac{1}{3} \lambda_6+\frac{2}{3} \lambda_8,-\frac{1}{3} \lambda_6+\frac{2}{3} \lambda_8,\frac{2}{3} \lambda_6-\frac{1}{3} \lambda_8,\frac{1}{3} \lambda_6+\frac{1}{3} \lambda_8,\frac{1}{3} \lambda_6+\frac{1}{3} \lambda_8,\lambda_6,\lambda_8,\lambda_8&e_2,e_3,e_1,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{35},e^{25}+e^{34}}\\
&\lambda_7-\frac{2}{3} \lambda_8,\frac{1}{3}  \lambda_8,-\lambda_7+\frac{4}{3} \lambda_8,\frac{2}{3}  \lambda_8,\lambda_7-\frac{1}{3} \lambda_8,-\lambda_7+2 \lambda_8,\lambda_7,\lambda_8&e_1,e_3,e_2,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24},e^{25}+e^{34}}\\
&\frac{4}{9},\frac{1}{3},\frac{2}{9},\frac{2}{3},\frac{5}{9},\frac{8}{9},\frac{7}{9},1&e_3,e_2,e_1,e_5,e_4,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25}+e^{34},e^{24}+e^{35}}\\
&\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},1,1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{13},e^{14}+e^{23},-e^{25}+e^{34},e^{24}+e^{35}}\\
&\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},1,1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{14}+e^{35},e^{25}+e^{34}}\\
&\frac{1}{3},\frac{1}{3},\frac{1}{3},\frac{2}{3},\frac{2}{3},1,1,1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{23},e^{14},e^{24}}\\
&\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,\lambda_6+\frac{1}{3} \lambda_7-\frac{2}{3} \lambda_8,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,\lambda_6,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_7,\lambda_6+\lambda_7-\lambda_8,\lambda_8&e_1,e_3,e_2,e_6,e_4,e_7,e_5,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15}}\\
&-\frac{1}{4} \lambda_6+\frac{1}{4} \lambda_7+\frac{1}{4} \lambda_8,\frac{1}{2} \lambda_6+\frac{1}{2} \lambda_7-\frac{1}{2} \lambda_8,\frac{1}{2} \lambda_6-\frac{1}{2} \lambda_7+\frac{1}{2} \lambda_8,\lambda_6,\frac{1}{4} \lambda_6-\frac{1}{4} \lambda_7+\frac{3}{4} \lambda_8,\lambda_8,\frac{1}{4} \lambda_6+\frac{3}{4} \lambda_7-\frac{1}{4} \lambda_8,\lambda_7&e_1,e_2,e_3,e_6,e_5,e_8,e_4,e_7\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{23},e^{24},e^{15}}\\
&\frac{1}{5} \lambda_6+\frac{2}{5} \lambda_7-\frac{1}{5} \lambda_8,-\frac{2}{5} \lambda_6+\frac{1}{5} \lambda_7+\frac{2}{5} \lambda_8,-\frac{1}{5} \lambda_6+\frac{3}{5} \lambda_7+\frac{1}{5} \lambda_8,\lambda_7,\frac{4}{5} \lambda_6-\frac{2}{5} \lambda_7+\frac{1}{5} \lambda_8,\frac{2}{5} \lambda_6-\frac{1}{5} \lambda_7+\frac{3}{5} \lambda_8,\lambda_6,\lambda_8&e_2,e_1,e_4,e_7,e_3,e_5,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{23},e^{24},e^{35}}\\
&\frac{1}{4} \lambda_7-\frac{1}{4} \lambda_8+\frac{1}{2} \lambda_6,\frac{1}{2} \lambda_7+\frac{1}{2} \lambda_8-\lambda_6,-\frac{1}{4} \lambda_7+\frac{1}{4} \lambda_8+\frac{1}{2} \lambda_6,\frac{1}{4} \lambda_7+\frac{3}{4} \lambda_8-\frac{1}{2} \lambda_6,\lambda_8,\frac{3}{4} \lambda_7+\frac{1}{4} \lambda_8-\frac{1}{2} \lambda_6,\lambda_7,\lambda_6&e_2,e_1,e_3,e_5,e_8,e_4,e_7,e_6\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24}}\\
&-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,-\frac{4}{3} \lambda_7+\frac{5}{3} \lambda_8,\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,-\frac{5}{3} \lambda_7+\frac{7}{3} \lambda_8,\lambda_7,-\frac{2}{3} \lambda_7+\frac{4}{3} \lambda_8,\lambda_8&e_2,e_3,e_1,e_4,e_6,e_7,e_5,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{23},e^{14},e^{24}+e^{35}}\\
&\frac{2}{3} \lambda_8-\frac{1}{3} \lambda_7,\frac{2}{3} \lambda_8-\frac{1}{3} \lambda_7,\frac{4}{3} \lambda_8-\frac{2}{3} \lambda_7,-\frac{1}{3} \lambda_8+\frac{2}{3} \lambda_7,\frac{1}{3} \lambda_8+\frac{1}{3} \lambda_7,\frac{1}{3} \lambda_8+\frac{1}{3} \lambda_7,\lambda_8,\lambda_7&e_2,e_3,e_6,e_1,e_4,e_5,e_8,e_7\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{13},e^{23},e^{14},e^{24}+e^{35}}\\
&\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,-\frac{2}{3} \lambda_7+\frac{4}{3} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_7,\lambda_8&e_1,e_2,e_3,e_6,e_4,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{23},e^{14},e^{25}+e^{34}}\\
&-\lambda_6+\lambda_8,2 \lambda_6+\lambda_7-2 \lambda_8,\lambda_6+\lambda_7-\lambda_8,-\lambda_6-\lambda_7+2 \lambda_8,\lambda_6,-2 \lambda_6-\lambda_7+3 \lambda_8,\lambda_7,\lambda_8&e_1,e_2,e_4,e_3,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{23},e^{24},e^{14}+e^{35}}\\
&-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,\frac{1}{6} \lambda_7+\frac{1}{6} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\frac{5}{6} \lambda_7-\frac{1}{6} \lambda_8,\lambda_7,-\frac{1}{6} \lambda_7+\frac{5}{6} \lambda_8,\lambda_8&e_1,e_2,e_3,e_4,e_6,e_7,e_5,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{23},e^{24},e^{25}+e^{34}}\\
&\frac{1}{2} \lambda_6-\frac{1}{2} \lambda_7+\frac{1}{2} \lambda_8,\frac{1}{2} \lambda_6+\frac{1}{2} \lambda_7-\frac{1}{2} \lambda_8,\lambda_6,-\lambda_6+\lambda_8,-\frac{1}{2} \lambda_6-\frac{1}{2} \lambda_7+\frac{3}{2} \lambda_8,-\frac{1}{2} \lambda_6+\frac{1}{2} \lambda_7+\frac{1}{2} \lambda_8,\lambda_7,\lambda_8&e_3,e_2,e_6,e_1,e_5,e_4,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{23},e^{15}+e^{24},e^{14}+e^{35}}\\
&\text{weights of split torus: } \frac{1}{3},\frac{1}{3},\frac{1}{3},\frac{2}{3},\frac{2}{3},\frac{2}{3},1,1\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{23},e^{15}+e^{24},e^{25}+e^{34}}\\
&\lambda_7-\frac{2}{3} \lambda_8,\frac{1}{3}  \lambda_8,\lambda_7-\frac{1}{3} \lambda_8,-\lambda_7+\frac{4}{3} \lambda_8,\frac{2}{3}  \lambda_8,\lambda_7,-\lambda_7+\frac{5}{3} \lambda_8,\lambda_8&e_1,e_2,e_4,e_3,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{34},e^{24}+e^{35}}\\
&\frac{1}{2}  \lambda_6,\frac{1}{2}  \lambda_6,\lambda_8-\lambda_6,\lambda_8-\frac{1}{2} \lambda_6,\lambda_6,\lambda_8-\frac{1}{2} \lambda_6,\lambda_8,\lambda_8&e_2,e_3,e_1,e_4,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{13},e^{23},-e^{25}+e^{34},e^{24}+e^{35}}\\
&\frac{1}{2}  \lambda_6,\frac{1}{2}  \lambda_6,\lambda_6,-\lambda_6+\lambda_8,-\frac{1}{2} \lambda_6+\lambda_8,-\frac{1}{2} \lambda_6+\lambda_8,\lambda_8,\lambda_8&e_2,e_3,e_6,e_1,e_4,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15}+e^{26}}\\
&\frac{1}{3}  \lambda_7,\frac{1}{3}  \lambda_7,\frac{2}{3}  \lambda_7,\lambda_7,-\frac{2}{3} \lambda_7+\lambda_8,-\frac{1}{3} \lambda_7+\lambda_8,-\frac{1}{3} \lambda_7+\lambda_8,\lambda_8&e_1,e_2,e_4,e_7,e_3,e_5,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},-e^{13},e^{23},e^{14},e^{15}+e^{26}}\\
&-\frac{2}{3} \lambda_7+\lambda_8,\frac{1}{3}  \lambda_7,\frac{1}{3}  \lambda_7,\frac{2}{3}  \lambda_7,-\frac{1}{3} \lambda_7+\lambda_8,\lambda_7,-\frac{1}{3} \lambda_7+\lambda_8,\lambda_8&e_3,e_1,e_2,e_4,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{23},e^{14},e^{16}+e^{25}}\\
&2 \lambda_6+\lambda_7-2 \lambda_8,-\lambda_6-\lambda_7+2 \lambda_8,\lambda_6,-\lambda_6+\lambda_8,-2 \lambda_6-\lambda_7+3 \lambda_8,\lambda_6+\lambda_7-\lambda_8,\lambda_7,\lambda_8&e_2,e_3,e_6,e_1,e_5,e_4,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15}+e^{36}}\\
&-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,\frac{1}{6} \lambda_7+\frac{1}{6} \lambda_8,-\frac{1}{6} \lambda_7+\frac{5}{6} \lambda_8,\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,\frac{5}{6} \lambda_7-\frac{1}{6} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_7,\lambda_8&e_3,e_1,e_5,e_2,e_4,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{23},e^{14},e^{26}+e^{35}}\\
&\frac{1}{9} \lambda_7+\frac{2}{9} \lambda_8,\frac{4}{9} \lambda_7-\frac{1}{9} \lambda_8,\frac{5}{9} \lambda_7+\frac{1}{9} \lambda_8,\lambda_7,-\frac{2}{9} \lambda_7+\frac{5}{9} \lambda_8,\frac{2}{9} \lambda_7+\frac{4}{9} \lambda_8,-\frac{1}{9} \lambda_7+\frac{7}{9} \lambda_8,\lambda_8&e_2,e_1,e_4,e_7,e_3,e_5,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{23},e^{14},e^{15}+e^{24}+e^{36}}\\
&\text{weights of split torus: } \frac{1}{3},\frac{1}{3},\frac{1}{3},\frac{2}{3},\frac{2}{3},\frac{2}{3},1,1\\

\multicolumn{3}{L}{0,0,0,(-1+a_2) e^{12},a_2 e^{13},e^{23},e^{14},e^{16}+e^{25}+e^{34}}\\
&-\lambda_6+\lambda_8,2 \lambda_6+\lambda_7-2 \lambda_8,\lambda_6+\lambda_7-\lambda_8,\lambda_7,-\lambda_6-\lambda_7+2 \lambda_8,-2 \lambda_6-\lambda_7+3 \lambda_8,\lambda_6,\lambda_8&e_1,e_2,e_4,e_7,e_3,e_5,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{23},e^{15}+e^{24},e^{14}+e^{26}}\\
&\text{weights of split torus: } \frac{1}{3},\frac{1}{3},\frac{1}{3},\frac{2}{3},\frac{2}{3},\frac{2}{3},1,1\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{23},e^{15}+e^{24},e^{14}+e^{36}}\\
&\text{weights of split torus: } \frac{1}{3},\frac{1}{3},\frac{1}{3},\frac{2}{3},\frac{2}{3},\frac{2}{3},1,1\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{13},e^{23},e^{15}+e^{24},e^{14}+e^{36}}\\
&\text{weights of split torus: } \frac{1}{3},\frac{1}{3},\frac{1}{3},\frac{2}{3},\frac{2}{3},\frac{2}{3},1,1\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{13},e^{23},e^{15}+e^{24},e^{16}+e^{34}}\\
&\frac{1}{3}  \lambda_8,\lambda_7-\frac{2}{3} \lambda_8,\lambda_7-\frac{1}{3} \lambda_8,-\lambda_7+\frac{4}{3} \lambda_8,-\lambda_7+\frac{5}{3} \lambda_8,\frac{2}{3}  \lambda_8,\lambda_7,\lambda_8&e_2,e_1,e_4,e_3,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},e^{13},e^{23},e^{14}+e^{35},e^{16}+e^{34}}\\
&\lambda_7-\frac{2}{3} \lambda_8,\frac{1}{3}  \lambda_8,\lambda_7-\frac{1}{3} \lambda_8,-\lambda_7+\frac{4}{3} \lambda_8,\frac{2}{3}  \lambda_8,-\lambda_7+\frac{5}{3} \lambda_8,\lambda_7,\lambda_8&e_1,e_3,e_5,e_2,e_4,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},a_1 e^{13},e^{23},e^{14}+e^{35},e^{24}+e^{36}}\\
&-\frac{1}{3} \lambda_8+\frac{2}{3} \lambda_7,\frac{2}{3} \lambda_8-\frac{1}{3} \lambda_7,\frac{1}{6} \lambda_8+\frac{1}{6} \lambda_7,\frac{1}{3} \lambda_8+\frac{1}{3} \lambda_7,\frac{5}{6} \lambda_8-\frac{1}{6} \lambda_7,\lambda_8,-\frac{1}{6} \lambda_8+\frac{5}{6} \lambda_7,\lambda_7&e_1,e_2,e_3,e_4,e_6,e_8,e_5,e_7\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{23},e^{24}+e^{35},e^{14}+e^{36}}\\
&\text{weights of split torus: } \frac{1}{3},\frac{1}{3},\frac{1}{3},\frac{2}{3},\frac{2}{3},\frac{2}{3},1,1\\

\multicolumn{3}{L}{0,0,0,e^{12},-e^{13},e^{23},e^{24}+e^{35},e^{14}+e^{36}}\\
&\text{weights of split torus: } \frac{1}{3},\frac{1}{3},\frac{1}{3},\frac{2}{3},\frac{2}{3},\frac{2}{3},1,1\\

\multicolumn{3}{L}{0,0,0,-e^{12},-e^{13},e^{23},e^{24}+e^{35},e^{14}+e^{36}}\\
&\text{weights of split torus: } \frac{1}{3},\frac{1}{3},\frac{1}{3},\frac{2}{3},\frac{2}{3},\frac{2}{3},1,1\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{34},e^{14}+e^{36}}\\
&\lambda_8-\lambda_6,\lambda_8-\lambda_6,2 \lambda_8-2 \lambda_6,-\lambda_8+2 \lambda_6,\lambda_6,\lambda_6,\lambda_8,\lambda_8&e_1,e_3,e_5,e_2,e_4,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,-e^{12},-e^{13},e^{23},e^{25}+e^{34},e^{14}+e^{36}}\\
&-\lambda_8+2 \lambda_6,\lambda_8-\lambda_6,\lambda_8-\lambda_6,\lambda_6,\lambda_6,2 \lambda_8-2 \lambda_6,\lambda_8,\lambda_8&e_2,e_1,e_3,e_4,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,a_1 e^{12},e^{13},e^{23},e^{15}+e^{24},e^{14}+e^{26}+e^{35}}\\
&\text{weights of split torus: } \frac{1}{3},\frac{1}{3},\frac{1}{3},\frac{2}{3},\frac{2}{3},\frac{2}{3},1,1\\

\multicolumn{3}{L}{0,0,0,(-1+a_2) e^{12},a_2 e^{13},e^{23},e^{15}+e^{24},e^{16}+e^{25}+e^{34}}\\
&\frac{1}{3}  \lambda_8,-\frac{2}{3} \lambda_8+\lambda_7,\frac{4}{3} \lambda_8-\lambda_7,\frac{5}{3} \lambda_8-\lambda_7,-\frac{1}{3} \lambda_8+\lambda_7,\frac{2}{3}  \lambda_8,\lambda_8,\lambda_7&e_2,e_1,e_3,e_6,e_4,e_5,e_8,e_7\\

\multicolumn{3}{L}{0,0,0,(-1+a_2) e^{12},a_2 e^{13},e^{23},e^{24}+e^{35},e^{16}+e^{25}+e^{34}}\\
&\frac{1}{2}  \lambda_6,\frac{1}{2}  \lambda_6,\lambda_6,-\lambda_6+\lambda_8,-\frac{1}{2} \lambda_6+\lambda_8,-\frac{1}{2} \lambda_6+\lambda_8,\lambda_8,\lambda_8&e_2,e_3,e_6,e_1,e_4,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,(-1+a_2) e^{12},a_2 e^{13},e^{23},-e^{24}+e^{35},e^{16}+e^{25}+e^{34}}\\
&\lambda_8-\lambda_6,\frac{1}{2}  \lambda_6,\frac{1}{2}  \lambda_6,\lambda_8-\frac{1}{2} \lambda_6,\lambda_8-\frac{1}{2} \lambda_6,\lambda_6,\lambda_8,\lambda_8&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{34},e^{15}+e^{24}+e^{36}}\\
&\text{weights of split torus: } \frac{1}{3},\frac{1}{3},\frac{1}{3},\frac{2}{3},\frac{2}{3},\frac{2}{3},1,1\\

\multicolumn{3}{L}{0,0,0,a_1 e^{12},a_2 e^{13},e^{23},e^{14}+e^{26}+e^{35},e^{15}+e^{24}+e^{36}}\\
&\text{weights of split torus: } \frac{1}{3},\frac{1}{3},\frac{1}{3},\frac{2}{3},\frac{2}{3},\frac{2}{3},1,1\\

\multicolumn{3}{L}{0,0,0,a_1 e^{12},(1+a_1) e^{13},e^{23},e^{16}+e^{25}+e^{34},e^{15}+e^{24}+e^{36}}\\
&\text{weights of split torus: } \frac{1}{3},\frac{1}{3},\frac{1}{3},\frac{2}{3},\frac{2}{3},\frac{2}{3},1,1\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{15},e^{16},e^{17}}\\
&-3 \lambda_8+4 \lambda_7,\lambda_8-\lambda_7,-2 \lambda_8+3 \lambda_7,-\lambda_8+2 \lambda_7,\lambda_3,\lambda_7,\lambda_8,\lambda_4&e_2,e_1,e_5,e_6,e_3,e_7,e_8,e_4\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{15},e^{16},e^{17}+e^{34}}\\
&\lambda_8-\lambda_4,-3 \lambda_8+4 \lambda_7,\lambda_8-\lambda_7,-2 \lambda_8+3 \lambda_7,-\lambda_8+2 \lambda_7,\lambda_4,\lambda_7,\lambda_8&e_3,e_2,e_1,e_5,e_6,e_4,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{15},e^{16},e^{17}+e^{23}}\\
&-\lambda_7+\lambda_8,\lambda_4,-4 \lambda_7+4 \lambda_8,4 \lambda_7-3 \lambda_8,3 \lambda_7-2 \lambda_8,2 \lambda_7-\lambda_8,\lambda_7,\lambda_8&e_1,e_4,e_3,e_2,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{15},e^{16},e^{17}+e^{25}}\\
&\lambda_4,\frac{1}{7}  \lambda_8,\frac{3}{7}  \lambda_8,\frac{4}{7}  \lambda_8,\frac{5}{7}  \lambda_8,\frac{6}{7}  \lambda_8,\lambda_8,\lambda_3&e_4,e_1,e_2,e_5,e_6,e_7,e_8,e_3\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{15},e^{16},e^{27}+e^{56}}\\
&\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,\lambda_4,-\lambda_7+\lambda_8,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,\lambda_3,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_7,\lambda_8&e_1,e_4,e_2,e_5,e_3,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{15},e^{16}+e^{23},e^{17}+e^{35}}\\
&\lambda_8-\lambda_7,-3 \lambda_8+4 \lambda_7,-2 \lambda_8+3 \lambda_7,-\lambda_8+2 \lambda_7,3 \lambda_8-3 \lambda_7,\lambda_7,\lambda_8,\lambda_4&e_1,e_2,e_5,e_6,e_3,e_7,e_8,e_4\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{15},e^{16},e^{17}+e^{25}+e^{34}}\\
&-\lambda_4+\lambda_8,\frac{1}{7}  \lambda_8,\frac{3}{7}  \lambda_8,\frac{4}{7}  \lambda_8,\frac{5}{7}  \lambda_8,\frac{6}{7}  \lambda_8,\lambda_4,\lambda_8&e_3,e_1,e_2,e_5,e_6,e_7,e_4,e_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{15},e^{16},e^{27}+e^{34}+e^{56}}\\
&-\frac{1}{3} \lambda_8+\frac{2}{3} \lambda_7,\lambda_4,-\lambda_4+\lambda_8,\lambda_8-\lambda_7,\frac{2}{3} \lambda_8-\frac{1}{3} \lambda_7,\frac{1}{3} \lambda_8+\frac{1}{3} \lambda_7,\lambda_7,\lambda_8&e_1,e_4,e_3,e_2,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{15},e^{16}+e^{23},e^{27}+e^{56}}\\
&-\frac{1}{3} \lambda_8+\frac{2}{3} \lambda_7,\lambda_8-\lambda_7,\frac{2}{3} \lambda_8-\frac{1}{3} \lambda_7,\frac{1}{3} \lambda_8+\frac{1}{3} \lambda_7,-\lambda_8+2 \lambda_7,\lambda_7,\lambda_8,\lambda_4&e_1,e_2,e_5,e_6,e_3,e_7,e_8,e_4\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{15},e^{16},e^{13}+e^{27}+e^{56}}\\
&\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,-\lambda_7+\lambda_8,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,\lambda_4,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_7,-\frac{2}{3} \lambda_7+\frac{4}{3} \lambda_8,\lambda_8&e_1,e_2,e_5,e_4,e_6,e_7,e_3,e_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{15},e^{16}+e^{23},e^{17}+e^{24}+e^{35}}\\
&4 \lambda_7-3 \lambda_8,-3 \lambda_7+3 \lambda_8,-\lambda_7+\lambda_8,3 \lambda_7-2 \lambda_8,2 \lambda_7-\lambda_8,-4 \lambda_7+4 \lambda_8,\lambda_7,\lambda_8&e_2,e_3,e_1,e_5,e_6,e_4,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{15},e^{16}+e^{25},e^{17}+e^{26}}\\
&\frac{1}{3}  \lambda_8,\lambda_4,\frac{1}{6}  \lambda_8,\frac{1}{2}  \lambda_8,\frac{2}{3}  \lambda_8,\lambda_3,\frac{5}{6}  \lambda_8,\lambda_8&e_2,e_4,e_1,e_5,e_6,e_3,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{15},e^{16}+e^{23},e^{27}+e^{34}+e^{56}}\\
&-\frac{1}{3} \lambda_8+\frac{2}{3} \lambda_7,\lambda_8-\lambda_7,\frac{2}{3} \lambda_8-\frac{1}{3} \lambda_7,-\lambda_8+2 \lambda_7,\frac{1}{3} \lambda_8+\frac{1}{3} \lambda_7,\lambda_7,2 \lambda_8-2 \lambda_7,\lambda_8&e_1,e_2,e_5,e_3,e_6,e_7,e_4,e_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{15},e^{16}+e^{25},e^{27}+e^{56}}\\
&\frac{1}{7}  \lambda_8,\lambda_4,\frac{2}{7}  \lambda_8,\lambda_3,\frac{3}{7}  \lambda_8,\frac{4}{7}  \lambda_8,\frac{5}{7}  \lambda_8,\lambda_8&e_1,e_4,e_2,e_3,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{15},e^{16}+e^{25},e^{17}+e^{26}+e^{34}}\\
&\frac{1}{6}  \lambda_8,\frac{1}{3}  \lambda_8,\frac{1}{2}  \lambda_8,\lambda_8-\lambda_4,\frac{2}{3}  \lambda_8,\lambda_4,\frac{5}{6}  \lambda_8,\lambda_8&e_1,e_2,e_5,e_3,e_6,e_4,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{15},e^{16}+e^{23},e^{13}+e^{27}+e^{56}}\\
&\frac{1}{4}  \lambda_8,\frac{1}{8}  \lambda_8,\frac{3}{8}  \lambda_8,\frac{5}{8}  \lambda_8,\frac{3}{4}  \lambda_8,\frac{7}{8}  \lambda_8,\lambda_8,\lambda_4&e_1,e_2,e_5,e_6,e_3,e_7,e_8,e_4\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{15},e^{16}+e^{23},e^{14}+e^{27}+e^{56}}\\
&-\lambda_7+\lambda_8,\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,2 \lambda_7-\lambda_8,-\frac{2}{3} \lambda_7+\frac{4}{3} \lambda_8,\lambda_7,\lambda_8&e_2,e_1,e_5,e_6,e_3,e_4,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{15},e^{16}+e^{25},e^{27}+e^{34}+e^{56}}\\
&\frac{1}{7}  \lambda_8,\frac{2}{7}  \lambda_8,\frac{3}{7}  \lambda_8,\lambda_4,\frac{4}{7}  \lambda_8,\frac{5}{7}  \lambda_8,-\lambda_4+\lambda_8,\lambda_8&e_1,e_2,e_5,e_4,e_6,e_7,e_3,e_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{15},e^{16}+e^{25},e^{13}+e^{27}+e^{56}}\\
&\frac{1}{7}  \lambda_8,\frac{2}{7}  \lambda_8,\frac{3}{7}  \lambda_8,\lambda_4,\frac{4}{7}  \lambda_8,\frac{5}{7}  \lambda_8,\frac{6}{7}  \lambda_8,\lambda_8&e_1,e_2,e_5,e_4,e_6,e_7,e_3,e_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{15}+e^{23},e^{16}+e^{35},e^{17}+e^{36}}\\
&2 \lambda_8-2 \lambda_7,\lambda_8-\lambda_7,-3 \lambda_8+4 \lambda_7,-2 \lambda_8+3 \lambda_7,-\lambda_8+2 \lambda_7,\lambda_7,\lambda_8,\lambda_4&e_3,e_1,e_2,e_5,e_6,e_7,e_8,e_4\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{15}+e^{23},e^{16}+e^{35},e^{17}+e^{24}+e^{36}}\\
&-\lambda_7+\lambda_8,4 \lambda_7-3 \lambda_8,3 \lambda_7-2 \lambda_8,-4 \lambda_7+4 \lambda_8,-2 \lambda_7+2 \lambda_8,2 \lambda_7-\lambda_8,\lambda_7,\lambda_8&e_1,e_2,e_5,e_4,e_3,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{15}+e^{23},e^{16}+e^{35},e^{17}+e^{25}+e^{36}}\\
&\frac{2}{7}  \lambda_8,\frac{1}{7}  \lambda_8,\frac{3}{7}  \lambda_8,\frac{4}{7}  \lambda_8,\frac{5}{7}  \lambda_8,\frac{6}{7}  \lambda_8,\lambda_8,\lambda_4&e_3,e_1,e_2,e_5,e_6,e_7,e_8,e_4\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{15}+e^{23},e^{16}+e^{24}+e^{35},e^{17}+e^{36}+e^{45}}\\
&-\lambda_7+\lambda_8,-2 \lambda_7+2 \lambda_8,-3 \lambda_7+3 \lambda_8,4 \lambda_7-3 \lambda_8,3 \lambda_7-2 \lambda_8,2 \lambda_7-\lambda_8,\lambda_7,\lambda_8&e_1,e_3,e_4,e_2,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{15},e^{25},e^{16}}\\
&\lambda_3,-\frac{1}{5} \lambda_7+\frac{2}{5} \lambda_8,\frac{3}{5} \lambda_7-\frac{1}{5} \lambda_8,\lambda_4,\frac{2}{5} \lambda_7+\frac{1}{5} \lambda_8,\frac{1}{5} \lambda_7+\frac{3}{5} \lambda_8,\lambda_7,\lambda_8&e_3,e_1,e_2,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{15},e^{25}+e^{34},e^{16}}\\
&\frac{3}{5} \lambda_7-\frac{1}{5} \lambda_8,\lambda_4,-\frac{1}{5} \lambda_7+\frac{2}{5} \lambda_8,\frac{2}{5} \lambda_7+\frac{1}{5} \lambda_8,\lambda_7-\lambda_4,\lambda_7,\frac{1}{5} \lambda_7+\frac{3}{5} \lambda_8,\lambda_8&e_2,e_4,e_1,e_5,e_3,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{15},e^{13}+e^{25},e^{16}}\\
&\frac{6}{5} \lambda_7-\frac{2}{5} \lambda_8,-\frac{1}{5} \lambda_7+\frac{2}{5} \lambda_8,\frac{3}{5} \lambda_7-\frac{1}{5} \lambda_8,\frac{2}{5} \lambda_7+\frac{1}{5} \lambda_8,\lambda_7,\frac{1}{5} \lambda_7+\frac{3}{5} \lambda_8,\lambda_8,\lambda_4&e_3,e_1,e_2,e_5,e_7,e_6,e_8,e_4\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{15},e^{25},e^{16}+e^{34}}\\
&\lambda_8-\lambda_4,\frac{2}{5} \lambda_8-\frac{1}{5} \lambda_7,-\frac{1}{5} \lambda_8+\frac{3}{5} \lambda_7,\frac{1}{5} \lambda_8+\frac{2}{5} \lambda_7,\frac{3}{5} \lambda_8+\frac{1}{5} \lambda_7,\lambda_7,\lambda_4,\lambda_8&e_3,e_1,e_2,e_5,e_6,e_7,e_4,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{15},e^{25},e^{16}+e^{23}}\\
&\frac{6}{5} \lambda_8-\frac{3}{5} \lambda_7,-\frac{1}{5} \lambda_8+\frac{3}{5} \lambda_7,\frac{2}{5} \lambda_8-\frac{1}{5} \lambda_7,\frac{1}{5} \lambda_8+\frac{2}{5} \lambda_7,\frac{3}{5} \lambda_8+\frac{1}{5} \lambda_7,\lambda_8,\lambda_7,\lambda_4&e_3,e_2,e_1,e_5,e_6,e_8,e_7,e_4\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{15},e^{13}+e^{25},e^{16}+e^{34}}\\
&-\frac{2}{5} \lambda_8+\frac{6}{5} \lambda_7,-\frac{1}{5} \lambda_8+\frac{3}{5} \lambda_7,\frac{2}{5} \lambda_8-\frac{1}{5} \lambda_7,\frac{7}{5} \lambda_8-\frac{6}{5} \lambda_7,\frac{1}{5} \lambda_8+\frac{2}{5} \lambda_7,\lambda_7,\frac{3}{5} \lambda_8+\frac{1}{5} \lambda_7,\lambda_8&e_3,e_2,e_1,e_4,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{15},e^{25}+e^{34},e^{16}+e^{23}}\\
&-\frac{3}{5} \lambda_7+\frac{6}{5} \lambda_8,-\frac{1}{5} \lambda_7+\frac{2}{5} \lambda_8,\frac{3}{5} \lambda_7-\frac{1}{5} \lambda_8,\frac{8}{5} \lambda_7-\frac{6}{5} \lambda_8,\frac{2}{5} \lambda_7+\frac{1}{5} \lambda_8,\frac{1}{5} \lambda_7+\frac{3}{5} \lambda_8,\lambda_7,\lambda_8&e_3,e_1,e_2,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{15},e^{13}+e^{25},e^{16}+e^{23}}\\
&\frac{1}{3}  \lambda_8,\lambda_4,\frac{2}{9}  \lambda_8,\frac{5}{9}  \lambda_8,\frac{2}{3}  \lambda_8,\frac{8}{9}  \lambda_8,\frac{7}{9}  \lambda_8,\lambda_8&e_2,e_4,e_1,e_5,e_3,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{15},e^{13}+e^{25},e^{16}+e^{24}}\\
&-\frac{3}{5} \lambda_7+\frac{6}{5} \lambda_8,-\frac{1}{5} \lambda_7+\frac{2}{5} \lambda_8,\frac{3}{5} \lambda_7-\frac{1}{5} \lambda_8,\frac{6}{5} \lambda_7-\frac{2}{5} \lambda_8,\frac{2}{5} \lambda_7+\frac{1}{5} \lambda_8,\frac{1}{5} \lambda_7+\frac{3}{5} \lambda_8,\lambda_7,\lambda_8&e_4,e_1,e_2,e_3,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13}+e^{25},e^{15},e^{26}+e^{35}}\\
&\frac{4}{5} \lambda_8-\frac{2}{5} \lambda_7,\frac{2}{5} \lambda_8-\frac{1}{5} \lambda_7,-\frac{1}{5} \lambda_8+\frac{3}{5} \lambda_7,\frac{1}{5} \lambda_8+\frac{2}{5} \lambda_7,\frac{3}{5} \lambda_8+\frac{1}{5} \lambda_7,\lambda_8,\lambda_4,\lambda_7&e_3,e_2,e_1,e_5,e_6,e_8,e_4,e_7\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13}+e^{25},e^{15}+e^{34},e^{26}+e^{35}}\\
&-\frac{1}{5} \lambda_8+\frac{3}{5} \lambda_7,\frac{2}{5} \lambda_8-\frac{1}{5} \lambda_7,\frac{1}{5} \lambda_8+\frac{2}{5} \lambda_7,\frac{4}{5} \lambda_8-\frac{2}{5} \lambda_7,\frac{3}{5} \lambda_8+\frac{1}{5} \lambda_7,-\frac{4}{5} \lambda_8+\frac{7}{5} \lambda_7,\lambda_8,\lambda_7&e_1,e_2,e_5,e_3,e_6,e_4,e_8,e_7\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{15}+e^{23},e^{13}+e^{25},e^{16}+e^{35}}\\
&\frac{1}{4}  \lambda_8,\frac{1}{4}  \lambda_8,\frac{1}{2}  \lambda_8,\lambda_4,\frac{1}{2}  \lambda_8,\frac{3}{4}  \lambda_8,\frac{3}{4}  \lambda_8,\lambda_8&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},-e^{15}+e^{23},e^{13}+e^{25},e^{16}+e^{35}}\\
&\frac{1}{4}  \lambda_8,\frac{1}{4}  \lambda_8,\frac{1}{2}  \lambda_8,\frac{1}{2}  \lambda_8,\frac{3}{4}  \lambda_8,\frac{3}{4}  \lambda_8,\lambda_8,\lambda_4&e_1,e_2,e_3,e_5,e_6,e_7,e_8,e_4\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{15}+e^{23},e^{14}+e^{25},e^{16}+e^{35}}\\
&-\frac{1}{5} \lambda_8+\frac{3}{5} \lambda_7,-\frac{2}{5} \lambda_8+\frac{6}{5} \lambda_7,\frac{2}{5} \lambda_8-\frac{1}{5} \lambda_7,\frac{1}{5} \lambda_8+\frac{2}{5} \lambda_7,\lambda_7,\frac{4}{5} \lambda_8-\frac{2}{5} \lambda_7,\frac{3}{5} \lambda_8+\frac{1}{5} \lambda_7,\lambda_8&e_2,e_4,e_1,e_5,e_7,e_3,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13}+e^{25},e^{15},e^{14}+e^{26}+e^{35}}\\
&-\frac{1}{5} \lambda_7+\frac{2}{5} \lambda_8,-\frac{2}{5} \lambda_7+\frac{4}{5} \lambda_8,\frac{3}{5} \lambda_7-\frac{1}{5} \lambda_8,-\frac{3}{5} \lambda_7+\frac{6}{5} \lambda_8,\frac{2}{5} \lambda_7+\frac{1}{5} \lambda_8,\frac{1}{5} \lambda_7+\frac{3}{5} \lambda_8,\lambda_7,\lambda_8&e_2,e_3,e_1,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13}+e^{25},e^{15}+e^{34},e^{14}+e^{26}+e^{35}}\\
&\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},1,1&e_2,e_1,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13}+e^{25},-e^{15}+e^{34},e^{14}+e^{26}+e^{35}}\\
&\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},1,1&e_2,e_1,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{15}+e^{23},e^{14}+e^{25},e^{16}+e^{24}+e^{35}}\\
&\frac{4}{9},\frac{1}{3},\frac{2}{9},\frac{2}{3},\frac{5}{9},\frac{8}{9},\frac{7}{9},1&e_3,e_2,e_1,e_4,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{15}+e^{23},e^{13}+e^{25},e^{16}+e^{24}+e^{35}}\\
&\frac{1}{4},\frac{1}{4},\frac{1}{2},\frac{1}{2},\frac{3}{4},\frac{3}{4},\frac{3}{4},1&e_1,e_2,e_3,e_5,e_4,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},-e^{15}+e^{23},e^{13}+e^{25},e^{16}+e^{24}+e^{35}}\\
&\frac{1}{4},\frac{1}{4},\frac{1}{2},\frac{1}{2},\frac{3}{4},\frac{3}{4},\frac{3}{4},1&e_1,e_2,e_3,e_5,e_4,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{15},e^{25},e^{16}+e^{27}}\\
&\lambda_3,\frac{1}{4}  \lambda_8,\frac{1}{4}  \lambda_8,\frac{1}{2}  \lambda_8,\frac{3}{4}  \lambda_8,\frac{3}{4}  \lambda_8,\lambda_4,\lambda_8&e_3,e_1,e_2,e_5,e_6,e_7,e_4,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},-e^{15},e^{25},e^{16}+e^{27}}\\
&\lambda_3,\frac{1}{4}  \lambda_8,\frac{1}{4}  \lambda_8,\frac{1}{2}  \lambda_8,\frac{3}{4}  \lambda_8,\frac{3}{4}  \lambda_8,\lambda_4,\lambda_8&e_3,e_1,e_2,e_5,e_6,e_7,e_4,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{15},e^{25},e^{17}+e^{26}}\\
&\lambda_4,-\lambda_7+\lambda_8,\lambda_7-\frac{1}{2} \lambda_8,\frac{1}{2}  \lambda_8,\lambda_7,\lambda_3,-\lambda_7+\frac{3}{2} \lambda_8,\lambda_8&e_4,e_1,e_2,e_5,e_7,e_3,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{15},e^{25},e^{16}+e^{27}+e^{34}}\\
&\frac{1}{4}  \lambda_8,\frac{1}{4}  \lambda_8,\frac{1}{2}  \lambda_8,\frac{3}{4}  \lambda_8,\lambda_8-\lambda_4,\lambda_4,\frac{3}{4}  \lambda_8,\lambda_8&e_1,e_2,e_5,e_6,e_3,e_4,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},-e^{15},e^{25},e^{16}+e^{27}+e^{34}}\\
&\lambda_8-\lambda_4,\frac{1}{4}  \lambda_8,\frac{1}{4}  \lambda_8,\frac{1}{2}  \lambda_8,\frac{3}{4}  \lambda_8,\frac{3}{4}  \lambda_8,\lambda_4,\lambda_8&e_3,e_1,e_2,e_5,e_6,e_7,e_4,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{15},e^{25},e^{17}+e^{26}+e^{34}}\\
&-\frac{1}{2} \lambda_8+\lambda_7,\lambda_8-\lambda_4,\lambda_8-\lambda_7,\frac{1}{2}  \lambda_8,\lambda_4,\frac{3}{2} \lambda_8-\lambda_7,\lambda_7,\lambda_8&e_2,e_3,e_1,e_5,e_4,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{15},e^{13}+e^{25},e^{17}+e^{26}}\\
&2 \lambda_7-\lambda_8,\lambda_7-\frac{1}{2} \lambda_8,-\lambda_7+\lambda_8,\frac{1}{2}  \lambda_8,-\lambda_7+\frac{3}{2} \lambda_8,\lambda_4,\lambda_7,\lambda_8&e_3,e_2,e_1,e_5,e_6,e_4,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{15},e^{13}+e^{25},e^{17}+e^{26}+e^{34}}\\
&-\lambda_7+\lambda_8,\lambda_7-\frac{1}{2} \lambda_8,\frac{1}{2}  \lambda_8,-2 \lambda_7+2 \lambda_8,-\lambda_7+\frac{3}{2} \lambda_8,2 \lambda_7-\lambda_8,\lambda_7,\lambda_8&e_1,e_2,e_5,e_4,e_6,e_3,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{15}+e^{23},e^{13}+e^{25},e^{16}+e^{27}}\\
&\frac{1}{4}  \lambda_8,\frac{1}{4}  \lambda_8,\frac{1}{2}  \lambda_8,\frac{1}{2}  \lambda_8,\frac{3}{4}  \lambda_8,\frac{3}{4}  \lambda_8,\lambda_4,\lambda_8&e_1,e_2,e_3,e_5,e_6,e_7,e_4,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},-e^{15}+e^{23},e^{13}+e^{25},e^{16}+e^{27}}\\
&\frac{1}{4}  \lambda_8,\frac{1}{4}  \lambda_8,\frac{1}{2}  \lambda_8,\lambda_4,\frac{1}{2}  \lambda_8,\frac{3}{4}  \lambda_8,\frac{3}{4}  \lambda_8,\lambda_8&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13}+e^{25},e^{15}+e^{23},e^{16}+e^{27}}\\
&\frac{1}{4}  \lambda_8,\frac{1}{4}  \lambda_8,\frac{1}{2}  \lambda_8,\frac{1}{2}  \lambda_8,\frac{3}{4}  \lambda_8,\frac{3}{4}  \lambda_8,\lambda_8,\lambda_4&e_1,e_2,e_3,e_5,e_6,e_7,e_8,e_4\\

\multicolumn{3}{L}{0,0,0,0,e^{12},-e^{13}+e^{25},e^{15}+e^{23},e^{16}+e^{27}}\\
&\frac{1}{4}  \lambda_8,\frac{1}{4}  \lambda_8,\frac{1}{2}  \lambda_8,\lambda_4,\frac{1}{2}  \lambda_8,\frac{3}{4}  \lambda_8,\frac{3}{4}  \lambda_8,\lambda_8&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{15},e^{13}+e^{25},e^{16}+e^{27}+e^{35}}\\
&\frac{1}{4}  \lambda_8,\frac{1}{4}  \lambda_8,\frac{1}{2}  \lambda_8,\frac{1}{2}  \lambda_8,\frac{3}{4}  \lambda_8,\frac{3}{4}  \lambda_8,\lambda_8,\lambda_4&e_1,e_2,e_3,e_5,e_6,e_7,e_8,e_4\\

\multicolumn{3}{L}{0,0,0,0,e^{12},-e^{15},e^{13}+e^{25},e^{16}+e^{27}+e^{35}}\\
&\frac{1}{4}  \lambda_8,\frac{1}{4}  \lambda_8,\frac{1}{2}  \lambda_8,\lambda_4,\frac{1}{2}  \lambda_8,\frac{3}{4}  \lambda_8,\frac{3}{4}  \lambda_8,\lambda_8&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{15}+e^{23},e^{13}+e^{25},e^{16}+e^{27}+e^{34}}\\
&\text{weights of split torus: } \frac{1}{4},\frac{1}{4},\frac{1}{2},\frac{1}{2},\frac{1}{2},\frac{3}{4},\frac{3}{4},1\\

\multicolumn{3}{L}{0,0,0,0,e^{12},-e^{15}+e^{23},e^{13}+e^{25},e^{16}+e^{27}+e^{34}}\\
&\text{weights of split torus: } \frac{1}{4},\frac{1}{4},\frac{1}{2},\frac{1}{2},\frac{1}{2},\frac{3}{4},\frac{3}{4},1\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{15}+e^{23},e^{13}+e^{25},e^{17}+e^{26}+e^{34}}\\
&\text{weights of split torus: } \frac{1}{4},\frac{1}{4},\frac{1}{2},\frac{1}{2},\frac{1}{2},\frac{3}{4},\frac{3}{4},1\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{15}+e^{23},-e^{13}+e^{25},e^{17}+e^{26}+e^{34}}\\
&\text{weights of split torus: } \frac{1}{4},\frac{1}{4},\frac{1}{2},\frac{1}{2},\frac{1}{2},\frac{3}{4},\frac{3}{4},1\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13}+e^{25},e^{15}+e^{24},e^{16}+e^{27}}\\
&\lambda_7-\frac{1}{2} \lambda_8,-\lambda_7+\lambda_8,2 \lambda_7-\lambda_8,-2 \lambda_7+2 \lambda_8,\frac{1}{2}  \lambda_8,\lambda_7,-\lambda_7+\frac{3}{2} \lambda_8,\lambda_8&e_1,e_2,e_4,e_3,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,a_1 e^{12},e^{15}+e^{23},(1+a_1) e^{13}+e^{25},e^{16}+e^{27}+e^{35}}\\
&\frac{1}{4}  \lambda_8,\frac{1}{4}  \lambda_8,\frac{1}{2}  \lambda_8,\frac{1}{2}  \lambda_8,\frac{3}{4}  \lambda_8,\frac{3}{4}  \lambda_8,\lambda_4,\lambda_8&e_1,e_2,e_3,e_5,e_6,e_7,e_4,e_8\\

\multicolumn{3}{L}{0,0,0,0,a_1 e^{12},-e^{15}+e^{23},(1+a_1) e^{13}+e^{25},e^{16}+e^{27}+e^{35}}\\
&\frac{1}{4}  \lambda_8,\frac{1}{4}  \lambda_8,\frac{1}{2}  \lambda_8,\frac{1}{2}  \lambda_8,\frac{3}{4}  \lambda_8,\frac{3}{4}  \lambda_8,\lambda_8,\lambda_4&e_1,e_2,e_3,e_5,e_6,e_7,e_8,e_4\\

\multicolumn{3}{L}{0,0,0,0,a_1 e^{12},e^{15}+e^{23},e^{14}+e^{25},e^{17}+e^{26}+e^{34}}\\
&\lambda_7-\frac{1}{2} \lambda_8,-\lambda_7+\lambda_8,2 \lambda_7-\lambda_8,-2 \lambda_7+2 \lambda_8,\frac{1}{2}  \lambda_8,\lambda_7,-\lambda_7+\frac{3}{2} \lambda_8,\lambda_8&e_2,e_1,e_4,e_3,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{34},e^{15},e^{17}}\\
&-\lambda_7+\lambda_8,3 \lambda_7-2 \lambda_8,\lambda_6-\lambda_4,\lambda_4,\lambda_6,2 \lambda_7-\lambda_8,\lambda_7,\lambda_8&e_1,e_2,e_3,e_4,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{15},e^{17}}\\
&\lambda_4,-\lambda_7+\lambda_8,3 \lambda_7-2 \lambda_8,\lambda_7-\lambda_8+\lambda_6,2 \lambda_7-\lambda_8,\lambda_7,\lambda_8,\lambda_6&e_4,e_1,e_2,e_3,e_5,e_7,e_8,e_6\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{25},e^{27}}\\
&-2 \lambda_8+3 \lambda_7,\lambda_8-\lambda_7,-\lambda_8+2 \lambda_7,2 \lambda_8+\lambda_6-3 \lambda_7,\lambda_6,\lambda_7,\lambda_8,\lambda_4&e_1,e_2,e_5,e_3,e_6,e_7,e_8,e_4\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{15},e^{17}+e^{34}}\\
&-\lambda_8+\lambda_6+\lambda_7,-2 \lambda_8+3 \lambda_7,2 \lambda_8-\lambda_6-\lambda_7,\lambda_8-\lambda_7,\lambda_6,-\lambda_8+2 \lambda_7,\lambda_7,\lambda_8&e_3,e_2,e_4,e_1,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{25},e^{27}+e^{34}}\\
&-\lambda_7+\lambda_8,3 \lambda_7-2 \lambda_8,2 \lambda_7-\lambda_8,\lambda_7,-\lambda_6+3 \lambda_7-\lambda_8,\lambda_6-3 \lambda_7+2 \lambda_8,\lambda_6,\lambda_8&e_2,e_1,e_5,e_7,e_4,e_3,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13}+e^{24},e^{15},e^{17}}\\
&\lambda_6+\lambda_7-\lambda_8,3 \lambda_7-2 \lambda_8,-\lambda_7+\lambda_8,2 \lambda_7-\lambda_8,\lambda_7,\lambda_6-3 \lambda_7+2 \lambda_8,\lambda_6,\lambda_8&e_3,e_2,e_1,e_5,e_7,e_4,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{34},e^{15},e^{17}+e^{23}}\\
&-3 \lambda_7+3 \lambda_8,\lambda_6+3 \lambda_7-3 \lambda_8,-\lambda_7+\lambda_8,3 \lambda_7-2 \lambda_8,2 \lambda_7-\lambda_8,\lambda_6,\lambda_7,\lambda_8&e_3,e_4,e_1,e_2,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{15},e^{17}+e^{23}}\\
&-3 \lambda_7+3 \lambda_8,\lambda_4,3 \lambda_7-2 \lambda_8,-\lambda_7+\lambda_8,-4 \lambda_7+4 \lambda_8,2 \lambda_7-\lambda_8,\lambda_7,\lambda_8&e_3,e_4,e_2,e_1,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{15},e^{17}+e^{24}}\\
&3 \lambda_8-3 \lambda_7,\lambda_8-\lambda_7,-2 \lambda_8+3 \lambda_7,-\lambda_8+2 \lambda_7,\lambda_7,-\lambda_8+\lambda_6+\lambda_7,\lambda_8,\lambda_6&e_4,e_1,e_2,e_5,e_7,e_3,e_8,e_6\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{25},e^{14}+e^{27}}\\
&-2 \lambda_8+3 \lambda_7,2 \lambda_8+\lambda_6-3 \lambda_7,\lambda_6,3 \lambda_8-3 \lambda_7,\lambda_8-\lambda_7,-\lambda_8+2 \lambda_7,\lambda_7,\lambda_8&e_1,e_3,e_6,e_4,e_2,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13}+e^{24},e^{15},e^{17}+e^{34}}\\
&-2 \lambda_7+2 \lambda_8,3 \lambda_7-2 \lambda_8,-\lambda_7+\lambda_8,2 \lambda_7-\lambda_8,2 \lambda_7-\lambda_8,\lambda_7,\lambda_7,\lambda_8&e_4,e_2,e_1,e_3,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{13}+e^{24},e^{15},e^{17}+e^{34}}\\
&3 \lambda_7-2 \lambda_8,-\lambda_7+\lambda_8,-2 \lambda_7+2 \lambda_8,2 \lambda_7-\lambda_8,2 \lambda_7-\lambda_8,\lambda_7,\lambda_7,\lambda_8&e_2,e_1,e_4,e_3,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{34},e^{15},e^{17}+e^{25}}\\
&\lambda_6-\lambda_4,\frac{2}{5}  \lambda_8,\lambda_4,\lambda_6,\frac{1}{5}  \lambda_8,\frac{3}{5}  \lambda_8,\frac{4}{5}  \lambda_8,\lambda_8&e_3,e_2,e_4,e_6,e_1,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13}+e^{24},e^{15},e^{17}+e^{23}}\\
&-3 \lambda_7+3 \lambda_8,-7 \lambda_7+6 \lambda_8,3 \lambda_7-2 \lambda_8,-\lambda_7+\lambda_8,-4 \lambda_7+4 \lambda_8,2 \lambda_7-\lambda_8,\lambda_7,\lambda_8&e_3,e_4,e_2,e_1,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{15},e^{17}+e^{25}}\\
&-\frac{1}{5} \lambda_8+\lambda_6,\frac{2}{5}  \lambda_8,\lambda_4,\frac{1}{5}  \lambda_8,\lambda_6,\frac{3}{5}  \lambda_8,\frac{4}{5}  \lambda_8,\lambda_8&e_3,e_2,e_4,e_1,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{27}}\\
&\frac{1}{5}  \lambda_8,\lambda_4,\frac{2}{5}  \lambda_8,\frac{3}{5}  \lambda_8,\frac{4}{5}  \lambda_8,\lambda_8,-\frac{2}{5} \lambda_8+\lambda_6,\lambda_6&e_2,e_4,e_1,e_5,e_7,e_8,e_3,e_6\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{15},e^{17}+e^{36}}\\
&\frac{1}{2}  \lambda_7,3 \lambda_7-2 \lambda_8,-\lambda_7+\lambda_8,2 \lambda_7-\lambda_8,-\frac{1}{2} \lambda_7+\lambda_8,\lambda_4,\lambda_7,\lambda_8&e_3,e_2,e_1,e_5,e_6,e_4,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{25},e^{27}+e^{36}}\\
&3 \lambda_7-2 \lambda_8,-\lambda_7+\lambda_8,-\frac{3}{2} \lambda_7+\frac{3}{2} \lambda_8,\frac{3}{2} \lambda_7-\frac{1}{2} \lambda_8,2 \lambda_7-\lambda_8,\lambda_7,\lambda_4,\lambda_8&e_1,e_2,e_3,e_6,e_5,e_7,e_4,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{15},e^{17}+e^{25}+e^{34}}\\
&\frac{1}{5}  \lambda_8,\lambda_6-\frac{1}{5} \lambda_8,\lambda_6,\frac{2}{5}  \lambda_8,-\lambda_6+\frac{6}{5} \lambda_8,\frac{3}{5}  \lambda_8,\frac{4}{5}  \lambda_8,\lambda_8&e_1,e_3,e_6,e_2,e_4,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{27}+e^{34}}\\
&-\lambda_6+\frac{7}{5} \lambda_8,\frac{2}{5}  \lambda_8,\lambda_6-\frac{2}{5} \lambda_8,\lambda_6,\frac{1}{5}  \lambda_8,\frac{3}{5}  \lambda_8,\frac{4}{5}  \lambda_8,\lambda_8&e_4,e_1,e_3,e_6,e_2,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13}+e^{24},e^{15},e^{17}+e^{25}}\\
&\frac{2}{5}  \lambda_8,\frac{1}{5}  \lambda_8,\frac{3}{5}  \lambda_8,-\frac{2}{5} \lambda_8+\lambda_6,-\frac{1}{5} \lambda_8+\lambda_6,\frac{4}{5}  \lambda_8,\lambda_8,\lambda_6&e_2,e_1,e_5,e_4,e_3,e_7,e_8,e_6\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{34},e^{15}+e^{23},e^{17}+e^{35}}\\
&-2 \lambda_7+2 \lambda_8,2 \lambda_7-2 \lambda_8+\lambda_6,-\lambda_7+\lambda_8,3 \lambda_7-2 \lambda_8,2 \lambda_7-\lambda_8,\lambda_6,\lambda_7,\lambda_8&e_3,e_4,e_1,e_2,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{25},e^{16}+e^{27}}\\
&\lambda_8-\lambda_7,-2 \lambda_8+3 \lambda_7,-\lambda_8+2 \lambda_7,5 \lambda_8-6 \lambda_7,3 \lambda_8-3 \lambda_7,\lambda_7,\lambda_8,\lambda_4&e_2,e_1,e_5,e_3,e_6,e_7,e_8,e_4\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{34},e^{15},e^{17}+e^{36}}\\
&-\lambda_6+\lambda_8,-\lambda_7+\lambda_8,3 \lambda_7-2 \lambda_8,2 \lambda_6-\lambda_8,2 \lambda_7-\lambda_8,\lambda_7,\lambda_6,\lambda_8&e_3,e_1,e_2,e_4,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13}+e^{24},e^{15},e^{17}+e^{25}+e^{34}}\\
&\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},\frac{4}{5},1&e_1,e_2,e_4,e_3,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{13}+e^{24},e^{15},e^{17}+e^{25}+e^{34}}\\
&\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},\frac{4}{5},1&e_1,e_2,e_4,e_3,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{13},e^{15}+e^{23},e^{17}+e^{35}}\\
&-\lambda_7+\lambda_8,3 \lambda_7-2 \lambda_8,\lambda_4,-2 \lambda_7+2 \lambda_8,-3 \lambda_7+3 \lambda_8,2 \lambda_7-\lambda_8,\lambda_7,\lambda_8&e_1,e_2,e_4,e_3,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{13},e^{15}+e^{24},e^{17}+e^{45}}\\
&\lambda_6+\lambda_7-\lambda_8,-2 \lambda_7+2 \lambda_8,-\lambda_7+\lambda_8,3 \lambda_7-2 \lambda_8,2 \lambda_7-\lambda_8,\lambda_6,\lambda_7,\lambda_8&e_3,e_4,e_1,e_2,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{27}+e^{45}}\\
&-2 \lambda_7+2 \lambda_8,-3 \lambda_7+2 \lambda_8+\lambda_6,3 \lambda_7-2 \lambda_8,-\lambda_7+\lambda_8,\lambda_6,2 \lambda_7-\lambda_8,\lambda_7,\lambda_8&e_4,e_3,e_1,e_2,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{15},e^{17}+e^{24}+e^{36}}\\
&\frac{1}{2}  \lambda_7,3 \lambda_7-2 \lambda_8,-\lambda_7+\lambda_8,-3 \lambda_7+3 \lambda_8,2 \lambda_7-\lambda_8,-\frac{1}{2} \lambda_7+\lambda_8,\lambda_7,\lambda_8&e_3,e_2,e_1,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{25},e^{14}+e^{27}+e^{36}}\\
&-2 \lambda_8+3 \lambda_7,\frac{3}{2} \lambda_8-\frac{3}{2} \lambda_7,\lambda_8-\lambda_7,-\lambda_8+2 \lambda_7,\lambda_7,-\frac{1}{2} \lambda_8+\frac{3}{2} \lambda_7,3 \lambda_8-3 \lambda_7,\lambda_8&e_1,e_3,e_2,e_5,e_7,e_6,e_4,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{25},e^{16}+e^{27}+e^{34}}\\
&3 \lambda_7-2 \lambda_8,-\lambda_7+\lambda_8,6 \lambda_7-4 \lambda_8,-6 \lambda_7+5 \lambda_8,2 \lambda_7-\lambda_8,\lambda_7,-3 \lambda_7+3 \lambda_8,\lambda_8&e_1,e_2,e_4,e_3,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{17}+e^{26}}\\
&3 \lambda_7-2 \lambda_8,-\lambda_7+\lambda_8,2 \lambda_7-\lambda_8,\lambda_4,-2 \lambda_7+2 \lambda_8,\lambda_7,-3 \lambda_7+3 \lambda_8,\lambda_8&e_2,e_1,e_5,e_4,e_3,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},-e^{13},e^{15}+e^{34},e^{17}+e^{46}}\\
&-\lambda_6+\lambda_8,3 \lambda_7-2 \lambda_8,\lambda_6+\lambda_7-\lambda_8,-\lambda_7+\lambda_8,\lambda_6,2 \lambda_7-\lambda_8,\lambda_7,\lambda_8&e_4,e_2,e_3,e_1,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{13}+e^{24},e^{15}+e^{23},e^{17}+e^{35}}\\
&3 \lambda_7-2 \lambda_8,-2 \lambda_7+2 \lambda_8,-6 \lambda_7+5 \lambda_8,-\lambda_7+\lambda_8,-3 \lambda_7+3 \lambda_8,2 \lambda_7-\lambda_8,\lambda_7,\lambda_8&e_2,e_3,e_4,e_1,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{14}+e^{27}+e^{35}}\\
&-2 \lambda_7+2 \lambda_8,-\lambda_7+\lambda_8,-3 \lambda_7+3 \lambda_8,3 \lambda_7-2 \lambda_8,2 \lambda_7-\lambda_8,\lambda_7,-5 \lambda_7+5 \lambda_8,\lambda_8&e_3,e_2,e_4,e_1,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{34},e^{15},e^{17}+e^{23}+e^{46}}\\
&\lambda_8-\lambda_7,3 \lambda_8-3 \lambda_7,-2 \lambda_8+3 \lambda_7,-\lambda_8+2 \lambda_7,-\lambda_8+\frac{3}{2} \lambda_7,2 \lambda_8-\frac{3}{2} \lambda_7,\lambda_7,\lambda_8&e_1,e_3,e_2,e_5,e_4,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{15},e^{17}+e^{25}+e^{36}}\\
&\frac{1}{5}  \lambda_8,\frac{2}{5}  \lambda_8,\lambda_4,\frac{2}{5}  \lambda_8,\frac{3}{5}  \lambda_8,\frac{3}{5}  \lambda_8,\frac{4}{5}  \lambda_8,\lambda_8&e_1,e_2,e_4,e_3,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{13},e^{15},e^{17}+e^{25}+e^{36}}\\
&\frac{2}{5}  \lambda_8,\frac{2}{5}  \lambda_8,\frac{1}{5}  \lambda_8,\frac{3}{5}  \lambda_8,\frac{3}{5}  \lambda_8,\lambda_4,\frac{4}{5}  \lambda_8,\lambda_8&e_2,e_3,e_1,e_5,e_6,e_4,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{15},e^{17}+e^{26}+e^{35}}\\
&-2 \lambda_7+2 \lambda_8,-\lambda_7+\lambda_8,-3 \lambda_7+3 \lambda_8,3 \lambda_7-2 \lambda_8,2 \lambda_7-\lambda_8,\lambda_7,\lambda_4,\lambda_8&e_3,e_1,e_6,e_2,e_5,e_7,e_4,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{27}+e^{36}}\\
&\frac{1}{5}  \lambda_8,\lambda_4,\frac{2}{5}  \lambda_8,\frac{3}{5}  \lambda_8,\frac{3}{10}  \lambda_8,\frac{4}{5}  \lambda_8,\frac{7}{10}  \lambda_8,\lambda_8&e_2,e_4,e_1,e_5,e_3,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{13},e^{15}+e^{24},e^{17}+e^{23}+e^{45}}\\
&3 \lambda_7-2 \lambda_8,-\lambda_7+\lambda_8,-2 \lambda_7+2 \lambda_8,2 \lambda_7-\lambda_8,\lambda_7,-3 \lambda_7+3 \lambda_8,\lambda_8,-4 \lambda_7+4 \lambda_8&e_2,e_1,e_4,e_5,e_7,e_3,e_8,e_6\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{13},e^{15}+e^{23},e^{17}+e^{24}+e^{35}}\\
&-\lambda_7+\lambda_8,3 \lambda_7-2 \lambda_8,-2 \lambda_7+2 \lambda_8,-3 \lambda_7+3 \lambda_8,2 \lambda_7-\lambda_8,\lambda_7,-3 \lambda_7+3 \lambda_8,\lambda_8&e_1,e_2,e_3,e_4,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{17}+e^{26}+e^{34}}\\
&-2 \lambda_8+3 \lambda_7,\lambda_8-\lambda_7,2 \lambda_8-2 \lambda_7,-\lambda_8+2 \lambda_7,-\lambda_8+2 \lambda_7,\lambda_7,3 \lambda_8-3 \lambda_7,\lambda_8&e_2,e_1,e_3,e_4,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{14}+e^{23},e^{15}+e^{34},e^{17}+e^{36}}\\
&-\lambda_7+\lambda_8,3 \lambda_7-2 \lambda_8,-\frac{3}{2} \lambda_7+\frac{3}{2} \lambda_8,\frac{5}{2} \lambda_7-\frac{3}{2} \lambda_8,\frac{3}{2} \lambda_7-\frac{1}{2} \lambda_8,2 \lambda_7-\lambda_8,\lambda_7,\lambda_8&e_1,e_2,e_3,e_4,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{34},e^{15},e^{17}+e^{25}+e^{36}}\\
&\frac{1}{5}  \lambda_8,2 \lambda_6-\lambda_8,\frac{2}{5}  \lambda_8,\frac{3}{5}  \lambda_8,\frac{4}{5}  \lambda_8,-\lambda_6+\lambda_8,\lambda_6,\lambda_8&e_1,e_4,e_2,e_5,e_7,e_3,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},-e^{13},e^{15}+e^{34},e^{17}+e^{23}+e^{46}}\\
&-\lambda_7+\lambda_8,4 \lambda_7-3 \lambda_8,3 \lambda_7-2 \lambda_8,2 \lambda_7-\lambda_8,-3 \lambda_7+3 \lambda_8,-4 \lambda_7+4 \lambda_8,\lambda_7,\lambda_8&e_1,e_4,e_2,e_5,e_3,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,a_1 e^{12},(1+a_1) e^{13},e^{15}+e^{23},e^{17}+e^{26}+e^{35}}\\
&-2 \lambda_7+2 \lambda_8,-\lambda_7+\lambda_8,-3 \lambda_7+3 \lambda_8,3 \lambda_7-2 \lambda_8,2 \lambda_7-\lambda_8,\lambda_7,\lambda_4,\lambda_8&e_3,e_1,e_6,e_2,e_5,e_7,e_4,e_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{34},e^{15}+e^{23},e^{17}+e^{35}+e^{46}}\\
&\lambda_7-\frac{1}{2} \lambda_8,-\lambda_7+\lambda_8,-2 \lambda_7+2 \lambda_8,3 \lambda_7-2 \lambda_8,2 \lambda_7-\lambda_8,\lambda_7,-\lambda_7+\frac{3}{2} \lambda_8,\lambda_8&e_4,e_1,e_3,e_2,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{25},e^{16}+e^{27}}\\
&\lambda_8-\lambda_7,2 \lambda_8-2 \lambda_7,5 \lambda_8-6 \lambda_7,-2 \lambda_8+3 \lambda_7,-\lambda_8+2 \lambda_7,3 \lambda_8-3 \lambda_7,\lambda_7,\lambda_8&e_2,e_3,e_4,e_1,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},-e^{13},e^{15}+e^{34},e^{17}+e^{25}+e^{46}}\\
&\lambda_8-\lambda_6,\frac{2}{5}  \lambda_8,\frac{1}{5}  \lambda_8,-\frac{1}{5} \lambda_8+\lambda_6,\frac{3}{5}  \lambda_8,\lambda_6,\frac{4}{5}  \lambda_8,\lambda_8&e_4,e_2,e_1,e_3,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{13},e^{15}+e^{24},e^{17}+e^{36}+e^{45}}\\
&-\lambda_7+\lambda_8,-2 \lambda_7+2 \lambda_8,3 \lambda_7-2 \lambda_8,2 \lambda_7-\lambda_8,\frac{1}{2}  \lambda_7,-\frac{1}{2} \lambda_7+\lambda_8,\lambda_7,\lambda_8&e_1,e_4,e_2,e_5,e_3,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{27}+e^{36}+e^{45}}\\
&-\frac{3}{2} \lambda_7+\frac{3}{2} \lambda_8,-\lambda_7+\lambda_8,-2 \lambda_7+2 \lambda_8,3 \lambda_7-2 \lambda_8,2 \lambda_7-\lambda_8,\lambda_7,\frac{3}{2} \lambda_7-\frac{1}{2} \lambda_8,\lambda_8&e_3,e_2,e_4,e_1,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},-e^{13}+e^{24},e^{15}+e^{34},e^{17}+e^{23}+e^{46}}\\
&\frac{2}{11},\frac{6}{11},\frac{3}{11},\frac{5}{11},\frac{7}{11},\frac{9}{11},\frac{8}{11},1&e_1,e_3,e_4,e_2,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13}+e^{24},e^{15},e^{17}+e^{26}+e^{35}}\\
&\lambda_8-\lambda_7,2 \lambda_8-2 \lambda_7,5 \lambda_8-6 \lambda_7,-2 \lambda_8+3 \lambda_7,-\lambda_8+2 \lambda_7,3 \lambda_8-3 \lambda_7,\lambda_7,\lambda_8&e_1,e_3,e_4,e_2,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{16}+e^{27}+e^{45}}\\
&3 \lambda_7-2 \lambda_8,-\lambda_7+\lambda_8,2 \lambda_7-\lambda_8,-6 \lambda_7+5 \lambda_8,-2 \lambda_7+2 \lambda_8,\lambda_7,-3 \lambda_7+3 \lambda_8,\lambda_8&e_1,e_2,e_5,e_3,e_4,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{25},e^{16}+e^{27}+e^{34}}\\
&\text{weights of split torus: } \frac{1}{4},\frac{1}{4},\frac{1}{2},\frac{1}{2},\frac{1}{2},\frac{3}{4},\frac{3}{4},1\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{14}+e^{23},e^{13}+e^{25},e^{16}+e^{27}+e^{34}}\\
&\text{weights of split torus: } \frac{1}{4},\frac{1}{4},\frac{1}{2},\frac{1}{2},\frac{1}{2},\frac{3}{4},\frac{3}{4},1\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{14}+e^{23},e^{15}+e^{34},e^{17}+e^{25}+e^{36}}\\
&\frac{3}{10},\frac{1}{5},\frac{2}{5},\frac{3}{5},\frac{1}{2},\frac{4}{5},\frac{7}{10},1&e_3,e_1,e_2,e_5,e_4,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,(-1+a_2) e^{12},e^{14}+e^{23},a_2 e^{13}+e^{25},e^{16}+e^{27}+e^{35}}\\
&3 \lambda_7-2 \lambda_8,-2 \lambda_7+2 \lambda_8,-6 \lambda_7+5 \lambda_8,-\lambda_7+\lambda_8,-3 \lambda_7+3 \lambda_8,2 \lambda_7-\lambda_8,\lambda_7,\lambda_8&e_1,e_3,e_4,e_2,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{15},e^{25}}\\
&-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,\lambda_4,-\frac{2}{3} \lambda_7+\frac{1}{3} \lambda_8+\lambda_6,\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,\lambda_6,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_7,\lambda_8&e_2,e_4,e_3,e_1,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{34},e^{15},e^{25}}\\
&\lambda_4,\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_7,\lambda_8,-\lambda_4+\lambda_6,\lambda_6&e_4,e_1,e_2,e_5,e_7,e_8,e_3,e_6\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{23}}\\
&\lambda_4,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,-\frac{2}{3} \lambda_7+\frac{4}{3} \lambda_8,\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,-\lambda_7+2 \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_7,\lambda_8&e_4,e_1,e_3,e_2,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{34}}\\
&\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,\frac{2}{3} \lambda_7+\frac{2}{3} \lambda_8-\lambda_6,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_7,-\frac{2}{3} \lambda_7+\frac{1}{3} \lambda_8+\lambda_6,\lambda_8,\lambda_6&e_1,e_4,e_2,e_5,e_7,e_3,e_8,e_6\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{34}}\\
&-\frac{1}{3} \lambda_8+\frac{2}{3} \lambda_7,-\frac{2}{3} \lambda_8+\lambda_6+\frac{1}{3} \lambda_7,\frac{2}{3} \lambda_8-\frac{1}{3} \lambda_7,\frac{1}{3} \lambda_8+\frac{1}{3} \lambda_7,\lambda_6,\frac{5}{3} \lambda_8-\lambda_6-\frac{1}{3} \lambda_7,\lambda_8,\lambda_7&e_2,e_3,e_1,e_5,e_6,e_4,e_8,e_7\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13}+e^{24},e^{15},e^{25}}\\
&-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,\lambda_6+\frac{1}{3} \lambda_7-\frac{2}{3} \lambda_8,\lambda_6-\frac{2}{3} \lambda_7+\frac{1}{3} \lambda_8,\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,\lambda_6,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_7,\lambda_8&e_2,e_4,e_3,e_1,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{34},e^{15},e^{13}+e^{25}}\\
&-\frac{2}{3} \lambda_7+\frac{4}{3} \lambda_8,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,\frac{2}{3} \lambda_7-\frac{4}{3} \lambda_8+\lambda_6,\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,\lambda_6,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_7,\lambda_8&e_3,e_2,e_4,e_1,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{15},e^{14}+e^{25}}\\
&-\frac{2}{3} \lambda_7+\frac{4}{3} \lambda_8,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_7,\lambda_8,-\frac{2}{3} \lambda_7+\frac{1}{3} \lambda_8+\lambda_6,\lambda_6&e_4,e_2,e_1,e_5,e_7,e_8,e_3,e_6\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{24}}\\
&\frac{2}{3} \lambda_8-\frac{1}{3} \lambda_7,\frac{4}{3} \lambda_8-\frac{2}{3} \lambda_7,-\frac{2}{3} \lambda_8+\lambda_6+\frac{1}{3} \lambda_7,\lambda_6,-\frac{1}{3} \lambda_8+\frac{2}{3} \lambda_7,\frac{1}{3} \lambda_8+\frac{1}{3} \lambda_7,\lambda_8,\lambda_7&e_1,e_4,e_3,e_6,e_2,e_5,e_8,e_7\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13}+e^{24},e^{15},e^{25}+e^{34}}\\
&\frac{1}{2}  \lambda_7,\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,-\frac{1}{2} \lambda_7+\lambda_8,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,\frac{1}{6} \lambda_7+\frac{2}{3} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_7,\lambda_8&e_4,e_1,e_3,e_2,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{25}+e^{34}}\\
&\frac{2}{3} \lambda_8-\frac{1}{3} \lambda_7,\frac{5}{3} \lambda_8-\frac{4}{3} \lambda_7,-\frac{1}{3} \lambda_8+\frac{2}{3} \lambda_7,-\frac{2}{3} \lambda_8+\frac{4}{3} \lambda_7,\frac{1}{3} \lambda_8+\frac{1}{3} \lambda_7,-\lambda_8+2 \lambda_7,\lambda_8,\lambda_7&e_2,e_4,e_1,e_3,e_5,e_6,e_8,e_7\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{15}+e^{34}}\\
&-\frac{1}{3} \lambda_8+\frac{2}{3} \lambda_7,-\frac{2}{3} \lambda_8+\frac{4}{3} \lambda_7,\frac{5}{3} \lambda_8-\frac{4}{3} \lambda_7,\frac{2}{3} \lambda_8-\frac{1}{3} \lambda_7,\frac{7}{3} \lambda_8-\frac{5}{3} \lambda_7,\frac{1}{3} \lambda_8+\frac{1}{3} \lambda_7,\lambda_8,\lambda_7&e_2,e_4,e_3,e_1,e_6,e_5,e_8,e_7\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{25}+e^{34}}\\
&\frac{4}{3} \lambda_7-\frac{2}{3} \lambda_8,\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,-\frac{4}{3} \lambda_7+\frac{5}{3} \lambda_8,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,-\frac{2}{3} \lambda_7+\frac{4}{3} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_7,\lambda_8&e_4,e_1,e_3,e_2,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{14}+e^{23},e^{15},e^{13}+e^{25}}\\
&-\frac{2}{3} \lambda_7+\frac{4}{3} \lambda_8,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,-\frac{5}{3} \lambda_7+\frac{7}{3} \lambda_8,\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,-\lambda_7+2 \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_7,\lambda_8&e_3,e_2,e_4,e_1,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{34},e^{15}+e^{23},e^{13}+e^{25}}\\
&-\frac{2}{3} \lambda_8+\lambda_6,\frac{1}{3}  \lambda_8,\frac{1}{3}  \lambda_8,\frac{2}{3}  \lambda_8,\frac{2}{3}  \lambda_8,\lambda_8,\lambda_8,\lambda_6&e_4,e_1,e_2,e_3,e_5,e_7,e_8,e_6\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{34},-e^{15}+e^{23},e^{13}+e^{25}}\\
&-\frac{2}{3} \lambda_8+\lambda_6,\frac{1}{3}  \lambda_8,\frac{1}{3}  \lambda_8,\frac{2}{3}  \lambda_8,\frac{2}{3}  \lambda_8,\lambda_8,\lambda_8,\lambda_6&e_4,e_1,e_2,e_3,e_5,e_7,e_8,e_6\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{34},e^{15}+e^{23},e^{14}+e^{25}}\\
&\frac{2}{3} \lambda_8-\frac{1}{3} \lambda_7,\frac{4}{3} \lambda_8-\frac{2}{3} \lambda_7,-\frac{1}{3} \lambda_8+\frac{2}{3} \lambda_7,\frac{1}{3} \lambda_8+\frac{1}{3} \lambda_7,\lambda_8,-\frac{2}{3} \lambda_8+\frac{4}{3} \lambda_7,\lambda_7,\frac{2}{3} \lambda_8+\frac{2}{3} \lambda_7&e_2,e_4,e_1,e_5,e_8,e_3,e_7,e_6\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{14}+e^{25}}\\
&\frac{4}{3} \lambda_8-\frac{2}{3} \lambda_7,\frac{2}{3} \lambda_8-\frac{1}{3} \lambda_7,-\frac{1}{3} \lambda_8+\frac{2}{3} \lambda_7,\frac{1}{3} \lambda_8+\frac{1}{3} \lambda_7,-\frac{2}{3} \lambda_8+\frac{4}{3} \lambda_7,\lambda_8,-\lambda_8+2 \lambda_7,\lambda_7&e_4,e_2,e_1,e_5,e_3,e_8,e_6,e_7\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{14}+e^{25}}\\
&\lambda_6-\frac{1}{3} \lambda_8,\frac{1}{3}  \lambda_8,\frac{1}{3}  \lambda_8,\frac{2}{3}  \lambda_8,\frac{2}{3}  \lambda_8,\lambda_6,\lambda_8,\lambda_8&e_3,e_1,e_2,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},-e^{15}+e^{24},e^{14}+e^{25}}\\
&\frac{1}{3}  \lambda_8,\frac{1}{3}  \lambda_8,\frac{2}{3}  \lambda_8,\frac{2}{3}  \lambda_8,\lambda_8,\lambda_8,\lambda_6-\frac{1}{3} \lambda_8,\lambda_6&e_1,e_2,e_4,e_5,e_7,e_8,e_3,e_6\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{25},e^{15}+e^{34}}\\
&\frac{6}{11},\frac{4}{11},\frac{5}{11},\frac{3}{11},\frac{9}{11},\frac{7}{11},1,\frac{10}{11}&e_3,e_1,e_4,e_2,e_6,e_5,e_8,e_7\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13}+e^{24},e^{15}+e^{23},e^{14}+e^{25}}\\
&\frac{1}{3},\frac{1}{3},\frac{2}{3},\frac{2}{3},\frac{2}{3},1,1,1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{15},e^{16}}\\
&-\lambda_8+2 \lambda_6,\lambda_8-\lambda_6,-2 \lambda_8+2 \lambda_6+\lambda_7,\lambda_6,\lambda_8,-\lambda_8+\lambda_6+\lambda_7,\lambda_7,\lambda_4&e_3,e_1,e_2,e_6,e_8,e_5,e_7,e_4\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{25},e^{16}}\\
&\lambda_4,-\lambda_8+2 \lambda_6,\lambda_8-\lambda_6,\lambda_6,\frac{1}{2} \lambda_7-\frac{1}{2} \lambda_8+\frac{1}{2} \lambda_6,\lambda_8,\frac{1}{2} \lambda_7+\frac{1}{2} \lambda_8-\frac{1}{2} \lambda_6,\lambda_7&e_4,e_3,e_1,e_6,e_2,e_8,e_5,e_7\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{25},e^{36}}\\
&-\lambda_8+2 \lambda_6,\lambda_8-\lambda_6,\lambda_6,\lambda_8,\frac{1}{2} \lambda_8-\lambda_6+\frac{1}{2} \lambda_7,-\frac{1}{2} \lambda_8+\lambda_6+\frac{1}{2} \lambda_7,\lambda_7,\lambda_4&e_1,e_3,e_6,e_8,e_2,e_5,e_7,e_4\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{23}}\\
&\frac{1}{4}  \lambda_7,\lambda_8-\frac{1}{2} \lambda_7,\lambda_8-\frac{1}{4} \lambda_7,\frac{1}{2}  \lambda_7,\lambda_8,\frac{3}{4}  \lambda_7,\lambda_7,\lambda_4&e_1,e_3,e_6,e_2,e_8,e_5,e_7,e_4\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{25},e^{16}+e^{23}}\\
&\frac{2}{5}  \lambda_7,\frac{1}{5}  \lambda_7,\frac{3}{5}  \lambda_7,-\frac{2}{5} \lambda_7+\lambda_8,-\frac{1}{5} \lambda_7+\lambda_8,\lambda_7,\lambda_4,\lambda_8&e_2,e_1,e_5,e_3,e_6,e_7,e_4,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{24}}\\
&-\lambda_7+3 \lambda_8-2 \lambda_6,-\lambda_8+2 \lambda_6,\lambda_8-\lambda_6,\lambda_7-2 \lambda_8+2 \lambda_6,\lambda_7-\lambda_8+\lambda_6,\lambda_7,\lambda_6,\lambda_8&e_4,e_3,e_1,e_2,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{25},e^{16}+e^{24}}\\
&\frac{1}{2} \lambda_7-\frac{1}{2} \lambda_8+\frac{1}{2} \lambda_6,-\frac{1}{2} \lambda_7+\frac{3}{2} \lambda_8-\frac{1}{2} \lambda_6,\lambda_8-\lambda_6,-\lambda_8+2 \lambda_6,\lambda_6,\lambda_8,\frac{1}{2} \lambda_7+\frac{1}{2} \lambda_8-\frac{1}{2} \lambda_6,\lambda_7&e_2,e_4,e_1,e_3,e_6,e_8,e_5,e_7\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{15},e^{14}+e^{36}}\\
&-\lambda_8+2 \lambda_6,\lambda_8-\lambda_6,2 \lambda_8-2 \lambda_6,2 \lambda_8-4 \lambda_6+\lambda_7,\lambda_6,\lambda_8,\lambda_8-2 \lambda_6+\lambda_7,\lambda_7&e_1,e_3,e_4,e_2,e_6,e_8,e_5,e_7\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{34}}\\
&\lambda_7-2 \lambda_8+2 \lambda_6,-\lambda_8+2 \lambda_6,\lambda_8-\lambda_6,\lambda_7-\lambda_8+\lambda_6,2 \lambda_8-2 \lambda_6,\lambda_7,\lambda_6,\lambda_8&e_2,e_3,e_1,e_5,e_4,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{15},e^{24}+e^{36}}\\
&\lambda_8-\lambda_6,2 \lambda_8-4 \lambda_6+\lambda_7,-\lambda_8+2 \lambda_6,\lambda_8-2 \lambda_6+\lambda_7,\lambda_6,-\lambda_8+4 \lambda_6-\lambda_7,\lambda_8,\lambda_7&e_3,e_2,e_1,e_5,e_6,e_4,e_8,e_7\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{25},e^{14}+e^{36}}\\
&\lambda_8-\lambda_6,2 \lambda_8-2 \lambda_6,\frac{1}{2} \lambda_8-\lambda_6+\frac{1}{2} \lambda_7,-\lambda_8+2 \lambda_6,\lambda_6,\lambda_8,-\frac{1}{2} \lambda_8+\lambda_6+\frac{1}{2} \lambda_7,\lambda_7&e_3,e_4,e_2,e_1,e_6,e_8,e_5,e_7\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{25},e^{16}+e^{34}}\\
&2 \lambda_6-\lambda_8,-2 \lambda_6+2 \lambda_8,\frac{1}{2} \lambda_6+\frac{1}{2} \lambda_7-\frac{1}{2} \lambda_8,-\lambda_6+\lambda_8,-\frac{1}{2} \lambda_6+\frac{1}{2} \lambda_7+\frac{1}{2} \lambda_8,\lambda_7,\lambda_6,\lambda_8&e_3,e_4,e_2,e_1,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{25},e^{24}+e^{36}}\\
&-\frac{1}{2} \lambda_7+\frac{1}{2} \lambda_8+\lambda_6,-\lambda_8+2 \lambda_6,\frac{1}{2} \lambda_7+\frac{1}{2} \lambda_8-\lambda_6,\frac{1}{2} \lambda_7-\frac{1}{2} \lambda_8+\lambda_6,\lambda_8-\lambda_6,\lambda_7,\lambda_6,\lambda_8&e_4,e_1,e_2,e_5,e_3,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{25}}\\
&\lambda_4,\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,-\frac{4}{3} \lambda_7+\frac{5}{3} \lambda_8,-\frac{2}{3} \lambda_7+\frac{4}{3} \lambda_8,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_7,\lambda_8&e_4,e_1,e_3,e_6,e_2,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{15},e^{25}+e^{36}}\\
&-\frac{1}{3} \lambda_8+\frac{2}{3} \lambda_7,\frac{2}{3} \lambda_8-\frac{1}{3} \lambda_7,\frac{2}{3} \lambda_8-\frac{1}{3} \lambda_7,\frac{1}{3} \lambda_8+\frac{1}{3} \lambda_7,\frac{1}{3} \lambda_8+\frac{1}{3} \lambda_7,\lambda_8,\lambda_7,\lambda_4&e_1,e_2,e_3,e_5,e_6,e_8,e_7,e_4\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{13},e^{15},e^{25}+e^{36}}\\
&-\frac{1}{3} \lambda_8+\frac{2}{3} \lambda_7,\frac{2}{3} \lambda_8-\frac{1}{3} \lambda_7,\frac{2}{3} \lambda_8-\frac{1}{3} \lambda_7,\frac{1}{3} \lambda_8+\frac{1}{3} \lambda_7,\frac{1}{3} \lambda_8+\frac{1}{3} \lambda_7,\lambda_8,\lambda_4,\lambda_7&e_1,e_2,e_3,e_5,e_6,e_8,e_4,e_7\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{15},e^{26}+e^{35}}\\
&\frac{1}{2} \lambda_8+\frac{1}{2} \lambda_6-\frac{1}{2} \lambda_7,\lambda_8-\lambda_6,-\frac{1}{2} \lambda_8+\frac{1}{2} \lambda_6+\frac{1}{2} \lambda_7,\lambda_6,\frac{1}{2} \lambda_8-\frac{1}{2} \lambda_6+\frac{1}{2} \lambda_7,\lambda_8,\lambda_7,\lambda_4&e_3,e_2,e_1,e_6,e_5,e_8,e_7,e_4\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{36}}\\
&\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,\frac{1}{6} \lambda_7+\frac{1}{6} \lambda_8,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,-\frac{1}{6} \lambda_7+\frac{5}{6} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_7,\lambda_4,\lambda_8&e_2,e_3,e_1,e_6,e_5,e_7,e_4,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{25},e^{26}+e^{35}}\\
&2 \lambda_6+\lambda_7-2 \lambda_8,-\lambda_6-\lambda_7+2 \lambda_8,\lambda_6,\lambda_4,-\lambda_6+\lambda_8,\lambda_6+\lambda_7-\lambda_8,\lambda_7,\lambda_8&e_1,e_3,e_6,e_4,e_2,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{16}+e^{24}}\\
&\lambda_7-\frac{2}{3} \lambda_8,\frac{2}{3}  \lambda_8,\frac{1}{3}  \lambda_8,\lambda_7-\frac{1}{3} \lambda_8,\lambda_7,-2 \lambda_7+\frac{7}{3} \lambda_8,-\lambda_7+\frac{5}{3} \lambda_8,\lambda_8&e_1,e_4,e_2,e_5,e_7,e_3,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{14}+e^{36}}\\
&-\frac{2}{3} \lambda_8+\lambda_7,\frac{1}{3}  \lambda_8,\frac{1}{3}  \lambda_8,\frac{2}{3}  \lambda_8,\frac{2}{3}  \lambda_8,\lambda_8,-\frac{1}{3} \lambda_8+\lambda_7,\lambda_7&e_2,e_1,e_3,e_4,e_6,e_8,e_5,e_7\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{13},e^{15}+e^{24},e^{14}+e^{36}}\\
&\frac{1}{3}  \lambda_8,\frac{1}{3}  \lambda_8,\frac{2}{3}  \lambda_8,\frac{2}{3}  \lambda_8,\lambda_8,-\frac{2}{3} \lambda_8+\lambda_7,-\frac{1}{3} \lambda_8+\lambda_7,\lambda_7&e_1,e_3,e_4,e_6,e_8,e_2,e_5,e_7\\

\multicolumn{3}{L}{0,0,0,0,a_1 e^{12},e^{13},e^{15}+e^{24},e^{16}+e^{34}}\\
&-\lambda_8+2 \lambda_6,2 \lambda_8-2 \lambda_6,\lambda_8-\lambda_6,-2 \lambda_8+2 \lambda_6+\lambda_7,-\lambda_8+\lambda_6+\lambda_7,\lambda_7,\lambda_6,\lambda_8&e_3,e_4,e_1,e_2,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{24}+e^{36}}\\
&\frac{2}{3}  \lambda_8,-\frac{1}{2} \lambda_7+\frac{5}{6} \lambda_8,\lambda_7-\frac{2}{3} \lambda_8,\frac{1}{2} \lambda_7+\frac{1}{6} \lambda_8,\frac{1}{3}  \lambda_8,\lambda_7-\frac{1}{3} \lambda_8,\lambda_7,\lambda_8&e_4,e_3,e_1,e_6,e_2,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{15}+e^{34},e^{16}+e^{24}}\\
&2 \lambda_6-\lambda_8,2 \lambda_6-\lambda_8,-\lambda_6+\lambda_8,\lambda_6,\lambda_6,-2 \lambda_6+2 \lambda_8,\lambda_8,\lambda_8&e_2,e_3,e_1,e_5,e_6,e_4,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{13},e^{15}+e^{34},e^{16}+e^{24}}\\
&\lambda_8-\lambda_6,2 \lambda_8-2 \lambda_6,-\lambda_8+2 \lambda_6,-\lambda_8+2 \lambda_6,\lambda_6,\lambda_6,\lambda_8,\lambda_8&e_1,e_4,e_2,e_3,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{16}+e^{24}}\\
&-\frac{2}{3} \lambda_8+\lambda_7,\frac{4}{3} \lambda_8-\lambda_7,\frac{2}{3}  \lambda_8,-\frac{5}{3} \lambda_8+2 \lambda_7,-\frac{1}{3} \lambda_8+\lambda_7,\frac{5}{3} \lambda_8-\lambda_7,\lambda_8,\lambda_7&e_2,e_1,e_5,e_3,e_6,e_4,e_8,e_7\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{24}+e^{36}}\\
&\lambda_8-\lambda_6,\lambda_8-\lambda_6,-\lambda_8+2 \lambda_6,\lambda_6,\lambda_6,\lambda_6,\lambda_8,\lambda_8&e_2,e_3,e_1,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{16}+e^{24}}\\
&-\lambda_7+\frac{3}{2} \lambda_8,\frac{1}{4}  \lambda_8,\lambda_7-\frac{1}{2} \lambda_8,\lambda_7-\frac{1}{4} \lambda_8,\frac{1}{2}  \lambda_8,\frac{3}{4}  \lambda_8,\lambda_7,\lambda_8&e_4,e_1,e_2,e_5,e_3,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{14}+e^{36}}\\
&\lambda_7-\frac{2}{5} \lambda_8,\frac{2}{5}  \lambda_8,\frac{1}{5}  \lambda_8,\lambda_7-\frac{1}{5} \lambda_8,\frac{3}{5}  \lambda_8,\lambda_7,\frac{4}{5}  \lambda_8,\lambda_8&e_2,e_3,e_1,e_5,e_6,e_7,e_4,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{16}+e^{34}}\\
&\frac{1}{2}  \lambda_8,\frac{1}{2}  \lambda_8,\frac{1}{4}  \lambda_8,\frac{3}{4}  \lambda_8,\lambda_7-\frac{1}{2} \lambda_8,\lambda_8,\lambda_7-\frac{1}{4} \lambda_8,\lambda_7&e_3,e_4,e_1,e_6,e_2,e_8,e_5,e_7\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{24}+e^{36}}\\
&-\lambda_7+\frac{7}{5} \lambda_8,\frac{1}{5}  \lambda_8,\frac{2}{5}  \lambda_8,\frac{3}{5}  \lambda_8,\lambda_7-\frac{2}{5} \lambda_8,\lambda_7-\frac{1}{5} \lambda_8,\lambda_7,\lambda_8&e_4,e_1,e_3,e_6,e_2,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{16}+e^{25}}\\
&\lambda_4,\frac{1}{4}  \lambda_8,\frac{3}{8}  \lambda_8,\frac{1}{2}  \lambda_8,\frac{5}{8}  \lambda_8,\frac{3}{4}  \lambda_8,\lambda_8,\frac{7}{8}  \lambda_8&e_4,e_1,e_2,e_3,e_5,e_6,e_8,e_7\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{25}+e^{36}}\\
&\frac{1}{5}  \lambda_8,\frac{2}{5}  \lambda_8,\lambda_4,\frac{2}{5}  \lambda_8,\frac{3}{5}  \lambda_8,\frac{3}{5}  \lambda_8,\frac{4}{5}  \lambda_8,\lambda_8&e_1,e_2,e_4,e_3,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{13},e^{15}+e^{23},e^{25}+e^{36}}\\
&\frac{1}{5}  \lambda_8,\frac{2}{5}  \lambda_8,\frac{2}{5}  \lambda_8,\frac{3}{5}  \lambda_8,\frac{3}{5}  \lambda_8,\lambda_4,\frac{4}{5}  \lambda_8,\lambda_8&e_1,e_2,e_3,e_5,e_6,e_4,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{26}+e^{35}}\\
&-2 \lambda_7+2 \lambda_8,3 \lambda_7-2 \lambda_8,-\lambda_7+\lambda_8,-3 \lambda_7+3 \lambda_8,2 \lambda_7-\lambda_8,\lambda_4,\lambda_7,\lambda_8&e_3,e_2,e_1,e_6,e_5,e_4,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{15},e^{14}+e^{25}+e^{36}}\\
&-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,-\frac{2}{3} \lambda_7+\frac{4}{3} \lambda_8,\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_8,\lambda_7&e_2,e_3,e_4,e_1,e_5,e_6,e_8,e_7\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{13},e^{15},e^{14}+e^{25}+e^{36}}\\
&\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_7,-\frac{2}{3} \lambda_7+\frac{4}{3} \lambda_8,\lambda_8&e_1,e_2,e_3,e_5,e_6,e_7,e_4,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{15},e^{14}+e^{26}+e^{35}}\\
&-\frac{1}{2} \lambda_7+\frac{1}{2} \lambda_8+\frac{1}{2} \lambda_6,\lambda_8-\lambda_6,-\frac{1}{2} \lambda_7+\frac{3}{2} \lambda_8-\frac{1}{2} \lambda_6,\frac{1}{2} \lambda_7-\frac{1}{2} \lambda_8+\frac{1}{2} \lambda_6,\lambda_6,\frac{1}{2} \lambda_7+\frac{1}{2} \lambda_8-\frac{1}{2} \lambda_6,\lambda_7,\lambda_8&e_3,e_2,e_4,e_1,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{15},e^{16}+e^{25}+e^{34}}\\
&-\frac{1}{3} \lambda_8+\frac{2}{3} \lambda_7,-\frac{2}{3} \lambda_8+\frac{4}{3} \lambda_7,\frac{2}{3} \lambda_8-\frac{1}{3} \lambda_7,\frac{1}{3} \lambda_8+\frac{1}{3} \lambda_7,\frac{5}{3} \lambda_8-\frac{4}{3} \lambda_7,\frac{4}{3} \lambda_8-\frac{2}{3} \lambda_7,\lambda_8,\lambda_7&e_1,e_4,e_2,e_5,e_3,e_6,e_8,e_7\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{25},e^{15}+e^{24}+e^{36}}\\
&\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,\frac{1}{6} \lambda_7+\frac{1}{6} \lambda_8,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,-\frac{1}{6} \lambda_7+\frac{5}{6} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_7,-\frac{2}{3} \lambda_7+\frac{4}{3} \lambda_8,\lambda_8&e_2,e_3,e_1,e_6,e_5,e_7,e_4,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{25},e^{14}+e^{26}+e^{35}}\\
&2 \lambda_6+\lambda_7-2 \lambda_8,-\lambda_6-\lambda_7+2 \lambda_8,\lambda_6,-\lambda_6+\lambda_8,-2 \lambda_6-\lambda_7+3 \lambda_8,\lambda_6+\lambda_7-\lambda_8,\lambda_7,\lambda_8&e_1,e_3,e_6,e_2,e_4,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{16}+e^{25}}\\
&\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,-\frac{4}{3} \lambda_7+\frac{5}{3} \lambda_8,\frac{4}{3} \lambda_7-\frac{2}{3} \lambda_8,-\frac{2}{3} \lambda_7+\frac{4}{3} \lambda_8,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_7,\lambda_8&e_1,e_3,e_4,e_6,e_2,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{15}+e^{36}}\\
&\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,\frac{4}{3} \lambda_7-\frac{2}{3} \lambda_8,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,\frac{1}{6} \lambda_7+\frac{1}{6} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_7,-\frac{1}{6} \lambda_7+\frac{5}{6} \lambda_8,\lambda_8&e_2,e_4,e_1,e_3,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{25}+e^{36}}\\
&\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,\frac{4}{3} \lambda_7-\frac{2}{3} \lambda_8,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_7,\lambda_8&e_1,e_2,e_4,e_3,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{13},e^{15}+e^{24},e^{25}+e^{36}}\\
&\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,\frac{4}{3} \lambda_7-\frac{2}{3} \lambda_8,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_7,\lambda_8&e_1,e_2,e_4,e_3,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{26}+e^{35}}\\
&2 \lambda_8-2 \lambda_6,\lambda_8-\lambda_6,-2 \lambda_8+2 \lambda_6+\lambda_7,2 \lambda_8-\lambda_6-\lambda_7,\lambda_6,-\lambda_8+\lambda_6+\lambda_7,\lambda_8,\lambda_7&e_4,e_2,e_1,e_3,e_6,e_5,e_8,e_7\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{26}+e^{35}}\\
&\frac{1}{2} \lambda_6-\frac{1}{2} \lambda_7+\frac{1}{2} \lambda_8,\lambda_6+\lambda_7-\lambda_8,\frac{1}{2} \lambda_6+\frac{1}{2} \lambda_7-\frac{1}{2} \lambda_8,-\lambda_6+\lambda_8,-\frac{1}{2} \lambda_6+\frac{1}{2} \lambda_7+\frac{1}{2} \lambda_8,\lambda_7,\lambda_6,\lambda_8&e_3,e_4,e_1,e_2,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{15}+e^{34},e^{16}+e^{25}}\\
&\frac{7}{3} \lambda_7-\frac{5}{3} \lambda_8,\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,-\frac{4}{3} \lambda_7+\frac{5}{3} \lambda_8,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,-\frac{2}{3} \lambda_7+\frac{4}{3} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_7,\lambda_8&e_4,e_1,e_3,e_2,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{15}+e^{34},e^{25}+e^{36}}\\
&-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_8,\frac{4}{3} \lambda_7-\frac{2}{3} \lambda_8,\lambda_7&e_2,e_3,e_1,e_5,e_6,e_8,e_4,e_7\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{13},e^{15}+e^{34},e^{25}+e^{36}}\\
&-\frac{1}{3} \lambda_8+\frac{2}{3} \lambda_7,\frac{2}{3} \lambda_8-\frac{1}{3} \lambda_7,-\frac{2}{3} \lambda_8+\frac{4}{3} \lambda_7,\frac{2}{3} \lambda_8-\frac{1}{3} \lambda_7,\frac{1}{3} \lambda_8+\frac{1}{3} \lambda_7,\frac{1}{3} \lambda_8+\frac{1}{3} \lambda_7,\lambda_7,\lambda_8&e_1,e_2,e_4,e_3,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{15}+e^{34},e^{26}+e^{35}}\\
&\frac{1}{2} \lambda_7-\frac{1}{2} \lambda_8+\frac{1}{2} \lambda_6,\lambda_8-\lambda_6,\frac{1}{2} \lambda_7+\frac{1}{2} \lambda_8-\frac{1}{2} \lambda_6,-\frac{1}{2} \lambda_7+\frac{1}{2} \lambda_8+\frac{1}{2} \lambda_6,\lambda_6,\frac{3}{2} \lambda_7-\frac{1}{2} \lambda_8-\frac{1}{2} \lambda_6,\lambda_7,\lambda_8&e_1,e_2,e_5,e_3,e_6,e_4,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{15}+e^{36}}\\
&-\frac{1}{3} \lambda_8+\frac{2}{3} \lambda_7,\frac{1}{6} \lambda_8+\frac{1}{6} \lambda_7,-\frac{1}{6} \lambda_8+\frac{5}{6} \lambda_7,\frac{2}{3} \lambda_8-\frac{1}{3} \lambda_7,\frac{5}{6} \lambda_8-\frac{1}{6} \lambda_7,\frac{1}{3} \lambda_8+\frac{1}{3} \lambda_7,\lambda_8,\lambda_7&e_2,e_3,e_4,e_1,e_6,e_5,e_8,e_7\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{26}+e^{35}}\\
&\lambda_8-\lambda_6,-2 \lambda_8+2 \lambda_6+\lambda_7,-\lambda_8+\lambda_6+\lambda_7,2 \lambda_8-\lambda_6-\lambda_7,\lambda_6,\lambda_8,-2 \lambda_8+\lambda_6+2 \lambda_7,\lambda_7&e_2,e_1,e_5,e_3,e_6,e_8,e_4,e_7\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{16}+e^{25},e^{15}+e^{36}}\\
&\frac{1}{3}  \lambda_8,\frac{1}{3}  \lambda_8,\frac{1}{3}  \lambda_8,\frac{2}{3}  \lambda_8,\frac{2}{3}  \lambda_8,\lambda_4,\lambda_8,\lambda_8&e_1,e_2,e_3,e_5,e_6,e_4,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{16}+e^{25},e^{26}+e^{35}}\\
&-\lambda_7+\frac{4}{3} \lambda_8,\lambda_7-\frac{2}{3} \lambda_8,\frac{2}{3}  \lambda_8,\lambda_4,\frac{1}{3}  \lambda_8,\lambda_7-\frac{1}{3} \lambda_8,\lambda_7,\lambda_8&e_3,e_1,e_6,e_4,e_2,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{26}+e^{35},e^{25}+e^{36}}\\
&\lambda_8-\lambda_6,\lambda_8-\lambda_6,\lambda_4,-\lambda_8+2 \lambda_6,\lambda_6,\lambda_6,\lambda_8,\lambda_8&e_2,e_3,e_4,e_1,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{13},-e^{26}+e^{35},e^{25}+e^{36}}\\
&\lambda_8-\lambda_6,\lambda_8-\lambda_6,-\lambda_8+2 \lambda_6,\lambda_6,\lambda_6,\lambda_8,\lambda_8,\lambda_4&e_2,e_3,e_1,e_5,e_6,e_7,e_8,e_4\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{14}+e^{25},e^{15}+e^{24}+e^{36}}\\
&\text{weights of split torus: } \frac{1}{3},\frac{1}{3},\frac{1}{3},\frac{2}{3},\frac{2}{3},\frac{2}{3},1,1\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},-e^{14}+e^{25},e^{15}+e^{24}+e^{36}}\\
&\text{weights of split torus: } \frac{1}{3},\frac{1}{3},\frac{1}{3},\frac{2}{3},\frac{2}{3},\frac{2}{3},1,1\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{14}+e^{25}+e^{36}}\\
&\text{weights of split torus: } \frac{1}{3},\frac{1}{3},\frac{1}{3},\frac{2}{3},\frac{2}{3},\frac{2}{3},1,1\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},-e^{15}+e^{24},e^{14}+e^{25}+e^{36}}\\
&\text{weights of split torus: } \frac{1}{3},\frac{1}{3},\frac{1}{3},\frac{2}{3},\frac{2}{3},\frac{2}{3},1,1\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{13},e^{15}+e^{24},e^{14}+e^{25}+e^{36}}\\
&\text{weights of split torus: } \frac{1}{3},\frac{1}{3},\frac{1}{3},\frac{2}{3},\frac{2}{3},\frac{2}{3},1,1\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{13},-e^{15}+e^{24},e^{14}+e^{25}+e^{36}}\\
&\text{weights of split torus: } \frac{1}{3},\frac{1}{3},\frac{1}{3},\frac{2}{3},\frac{2}{3},\frac{2}{3},1,1\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{15}+e^{24},e^{14}+e^{26}+e^{35}}\\
&\frac{4}{3} \lambda_8-\lambda_7,-\frac{2}{3} \lambda_8+\lambda_7,\frac{2}{3}  \lambda_8,\frac{1}{3}  \lambda_8,\frac{5}{3} \lambda_8-\lambda_7,-\frac{1}{3} \lambda_8+\lambda_7,\lambda_8,\lambda_7&e_3,e_2,e_4,e_1,e_6,e_5,e_8,e_7\\

\multicolumn{3}{L}{0,0,0,0,a_1 e^{12},e^{13},e^{15}+e^{24},e^{16}+e^{25}+e^{34}}\\
&-\frac{4}{3} \lambda_7+\frac{5}{3} \lambda_8,\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,\frac{4}{3} \lambda_7-\frac{2}{3} \lambda_8,-\frac{2}{3} \lambda_7+\frac{4}{3} \lambda_8,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_7,\lambda_8&e_3,e_1,e_4,e_6,e_2,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{15}+e^{34},e^{14}+e^{25}+e^{36}}\\
&\text{weights of split torus: } \frac{1}{3},\frac{1}{3},\frac{1}{3},\frac{2}{3},\frac{2}{3},\frac{2}{3},1,1\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{13},e^{15}+e^{34},e^{14}+e^{25}+e^{36}}\\
&\text{weights of split torus: } \frac{1}{3},\frac{1}{3},\frac{1}{3},\frac{2}{3},\frac{2}{3},\frac{2}{3},1,1\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{15}+e^{34},e^{14}+e^{26}+e^{35}}\\
&-\lambda_6+\lambda_8,\frac{1}{2}  \lambda_6,\frac{1}{2}  \lambda_6,-\frac{1}{2} \lambda_6+\lambda_8,-\frac{1}{2} \lambda_6+\lambda_8,\lambda_6,\lambda_8,\lambda_8&e_2,e_1,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},-e^{15}+e^{34},e^{14}+e^{26}+e^{35}}\\
&\lambda_8-\lambda_6,\frac{1}{2}  \lambda_6,\frac{1}{2}  \lambda_6,\lambda_8-\frac{1}{2} \lambda_6,\lambda_8-\frac{1}{2} \lambda_6,\lambda_6,\lambda_8,\lambda_8&e_2,e_1,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{15}+e^{24}+e^{36}}\\
&\text{weights of split torus: } \frac{1}{3},\frac{1}{3},\frac{1}{3},\frac{2}{3},\frac{2}{3},\frac{2}{3},1,1\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{25}+e^{34},e^{14}+e^{26}+e^{35}}\\
&\frac{1}{3}  \lambda_8,-\frac{2}{3} \lambda_8+\lambda_7,-\frac{1}{3} \lambda_8+\lambda_7,\frac{4}{3} \lambda_8-\lambda_7,\frac{5}{3} \lambda_8-\lambda_7,\frac{2}{3}  \lambda_8,\lambda_8,\lambda_7&e_3,e_2,e_4,e_1,e_6,e_5,e_8,e_7\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{14}+e^{25}+e^{36}}\\
&\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},\frac{4}{5},1&e_1,e_2,e_3,e_5,e_6,e_4,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{13},e^{15}+e^{23},e^{14}+e^{25}+e^{36}}\\
&\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},\frac{4}{5},1&e_1,e_2,e_3,e_5,e_6,e_4,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{14}+e^{26}+e^{35}}\\
&-2 \lambda_7+2 \lambda_8,-\lambda_7+\lambda_8,-3 \lambda_7+3 \lambda_8,3 \lambda_7-2 \lambda_8,2 \lambda_7-\lambda_8,\lambda_7,\lambda_7,\lambda_8&e_3,e_1,e_6,e_2,e_5,e_4,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{15}+e^{23},e^{16}+e^{25}+e^{34}}\\
&\frac{3}{8},\frac{1}{4},\frac{1}{2},\frac{5}{8},\frac{1}{2},\frac{3}{4},1,\frac{7}{8}&e_2,e_1,e_3,e_5,e_4,e_6,e_8,e_7\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{16}+e^{25},e^{15}+e^{24}+e^{36}}\\
&\text{weights of split torus: } \frac{1}{3},\frac{1}{3},\frac{1}{3},\frac{2}{3},\frac{2}{3},\frac{2}{3},1,1\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{16}+e^{25},e^{14}+e^{26}+e^{35}}\\
&\lambda_7-\frac{2}{3} \lambda_8,\frac{1}{3}  \lambda_8,\lambda_7-\frac{1}{3} \lambda_8,-\lambda_7+\frac{4}{3} \lambda_8,-\lambda_7+\frac{5}{3} \lambda_8,\frac{2}{3}  \lambda_8,\lambda_7,\lambda_8&e_1,e_2,e_5,e_3,e_4,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{25}+e^{36},e^{14}+e^{26}+e^{35}}\\
&\lambda_8-\lambda_6,\lambda_8-\lambda_6,2 \lambda_8-2 \lambda_6,-\lambda_8+2 \lambda_6,\lambda_6,\lambda_6,\lambda_8,\lambda_8&e_2,e_3,e_4,e_1,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},-e^{25}+e^{36},e^{14}+e^{26}+e^{35}}\\
&-\lambda_8+2 \lambda_6,\lambda_8-\lambda_6,\lambda_8-\lambda_6,\lambda_6,\lambda_6,2 \lambda_8-2 \lambda_6,\lambda_8,\lambda_8&e_1,e_2,e_3,e_5,e_6,e_4,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{26}+e^{35},e^{14}+e^{25}+e^{36}}\\
&2 \lambda_6-\lambda_8,-\lambda_6+\lambda_8,-\lambda_6+\lambda_8,\lambda_6,\lambda_6,-2 \lambda_6+2 \lambda_8,\lambda_8,\lambda_8&e_1,e_2,e_3,e_5,e_6,e_4,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{13},-e^{26}+e^{35},e^{14}+e^{25}+e^{36}}\\
&-\lambda_6+\lambda_8,-\lambda_6+\lambda_8,-2 \lambda_6+2 \lambda_8,2 \lambda_6-\lambda_8,\lambda_6,\lambda_6,\lambda_8,\lambda_8&e_2,e_3,e_4,e_1,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{26}+e^{35},e^{15}+e^{24}+e^{36}}\\
&\frac{4}{3} \lambda_7-\lambda_8,-\frac{2}{3} \lambda_7+\lambda_8,\frac{2}{3}  \lambda_7,\frac{1}{3}  \lambda_7,-\frac{4}{3} \lambda_7+2 \lambda_8,-\frac{1}{3} \lambda_7+\lambda_8,\lambda_7,\lambda_8&e_2,e_1,e_5,e_3,e_4,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{14}+e^{26}+e^{35},e^{15}+e^{24}+e^{36}}\\
&\text{weights of split torus: } \frac{1}{3},\frac{1}{3},\frac{1}{3},\frac{2}{3},\frac{2}{3},\frac{2}{3},1,1\\

\multicolumn{3}{L}{0,0,0,0,a_1 e^{12},e^{13},e^{16}+e^{25}+e^{34},e^{15}+e^{24}+e^{36}}\\
&\text{weights of split torus: } \frac{1}{3},\frac{1}{3},\frac{1}{3},\frac{2}{3},\frac{2}{3},\frac{2}{3},1,1\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{34},e^{15},e^{36}}\\
&\lambda_8-\lambda_6,2 \lambda_5-\lambda_7,-\lambda_8+2 \lambda_6,\lambda_6,\lambda_8,-\lambda_5+\lambda_7,\lambda_5,\lambda_7&e_3,e_2,e_4,e_6,e_8,e_1,e_5,e_7\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{36}}\\
&\lambda_7-\lambda_8+\lambda_6,\frac{1}{2} \lambda_8-\frac{1}{2} \lambda_6,\lambda_7-\frac{1}{2} \lambda_8+\frac{1}{2} \lambda_6,\lambda_8-\lambda_6,\lambda_7,-\lambda_8+2 \lambda_6,\lambda_6,\lambda_8&e_1,e_2,e_5,e_3,e_7,e_4,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{34},e^{15},e^{23}+e^{46}}\\
&\lambda_8-\lambda_6,2 \lambda_8-2 \lambda_6,-\lambda_8+2 \lambda_6,\lambda_6,-\lambda_8+\lambda_6+\frac{1}{2} \lambda_7,\lambda_8,\lambda_8-\lambda_6+\frac{1}{2} \lambda_7,\lambda_7&e_4,e_2,e_3,e_6,e_1,e_8,e_5,e_7\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{34},e^{15},e^{25}+e^{36}}\\
&\lambda_8-\lambda_6,-\frac{1}{3} \lambda_8+\frac{2}{3} \lambda_7,-\lambda_8+2 \lambda_6,\lambda_6,\frac{2}{3} \lambda_8-\frac{1}{3} \lambda_7,\frac{1}{3} \lambda_8+\frac{1}{3} \lambda_7,\lambda_8,\lambda_7&e_3,e_1,e_4,e_6,e_2,e_5,e_8,e_7\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{14}+e^{23},e^{15},e^{16}+e^{35}}\\
&2 \lambda_6-\lambda_8,-\lambda_6-\lambda_7+2 \lambda_8,-\lambda_6+\lambda_8,2 \lambda_6+\lambda_7-2 \lambda_8,\lambda_6+\lambda_7-\lambda_8,\lambda_7,\lambda_6,\lambda_8&e_4,e_3,e_1,e_2,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13}+e^{24},e^{15},e^{26}+e^{35}}\\
&\frac{1}{2} \lambda_7-\frac{1}{2} \lambda_8+\frac{1}{2} \lambda_6,-\frac{1}{2} \lambda_7+\frac{1}{2} \lambda_8+\frac{1}{2} \lambda_6,\lambda_8-\lambda_6,-\lambda_8+2 \lambda_6,\lambda_6,\frac{1}{2} \lambda_7+\frac{1}{2} \lambda_8-\frac{1}{2} \lambda_6,\lambda_7,\lambda_8&e_1,e_3,e_2,e_4,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{34},e^{15}+e^{23},e^{13}+e^{46}}\\
&\frac{2}{3}  \lambda_8,-\frac{2}{3} \lambda_8+\lambda_7,\frac{1}{3}  \lambda_8,-\frac{1}{3} \lambda_8+\lambda_7,\frac{1}{6}  \lambda_8,\lambda_7,\frac{5}{6}  \lambda_8,\lambda_8&e_3,e_2,e_1,e_5,e_4,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{34},e^{15}+e^{23},e^{14}+e^{36}}\\
&\text{weights of split torus: } 0,\lambda_7,0,\lambda_8,\lambda_7,\lambda_8,\lambda_7,\lambda_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{15}+e^{36}}\\
&\frac{2}{3} \lambda_8-\frac{1}{3} \lambda_7,\frac{7}{3} \lambda_8-\frac{8}{3} \lambda_7,-\frac{1}{3} \lambda_8+\frac{2}{3} \lambda_7,\frac{1}{3} \lambda_8+\frac{1}{3} \lambda_7,-\frac{2}{3} \lambda_8+\frac{4}{3} \lambda_7,\lambda_7,\frac{5}{3} \lambda_8-\frac{4}{3} \lambda_7,\lambda_8&e_1,e_4,e_2,e_5,e_3,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{34},e^{15},e^{13}+e^{25}+e^{46}}\\
&-\frac{1}{3} \lambda_8+\frac{2}{3} \lambda_7,-\frac{1}{6} \lambda_8+\frac{1}{3} \lambda_7,\frac{4}{3} \lambda_8-\frac{2}{3} \lambda_7,\frac{7}{6} \lambda_8-\frac{1}{3} \lambda_7,\frac{2}{3} \lambda_8-\frac{1}{3} \lambda_7,\frac{1}{3} \lambda_8+\frac{1}{3} \lambda_7,\lambda_8,\lambda_7&e_1,e_4,e_3,e_6,e_2,e_5,e_8,e_7\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{15}+e^{46}}\\
&-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,\frac{4}{3} \lambda_7-\frac{2}{3} \lambda_8,\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_7,-\frac{2}{3} \lambda_7+\frac{5}{6} \lambda_8,\frac{2}{3} \lambda_7+\frac{1}{6} \lambda_8,\lambda_8&e_1,e_3,e_2,e_5,e_7,e_4,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{34},e^{15}+e^{36},e^{25}+e^{46}}\\
&\text{weights of split torus: } \frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_7,\lambda_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{14}+e^{23},e^{13}+e^{25},e^{16}+e^{35}}\\
&-\lambda_7+\lambda_8,3 \lambda_7-2 \lambda_8,-2 \lambda_7+2 \lambda_8,2 \lambda_7-\lambda_8,-6 \lambda_7+5 \lambda_8,-3 \lambda_7+3 \lambda_8,\lambda_7,\lambda_8&e_2,e_1,e_3,e_5,e_4,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13}+e^{24},e^{15},e^{14}+e^{26}+e^{35}}\\
&\lambda_8-\frac{3}{5} \lambda_7,\frac{2}{5}  \lambda_7,\frac{1}{5}  \lambda_7,\lambda_8-\frac{2}{5} \lambda_7,\lambda_8-\frac{1}{5} \lambda_7,\frac{3}{5}  \lambda_7,\lambda_8,\lambda_7&e_3,e_1,e_2,e_4,e_6,e_5,e_8,e_7\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{13}+e^{24},e^{15},e^{16}+e^{23}+e^{45}}\\
&\frac{1}{4}  \lambda_7,\lambda_8-\frac{3}{4} \lambda_7,\lambda_8-\frac{1}{2} \lambda_7,\frac{1}{2}  \lambda_7,\frac{3}{4}  \lambda_7,\lambda_7,\lambda_8-\frac{1}{4} \lambda_7,\lambda_8&e_1,e_4,e_3,e_2,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{13}+e^{24},e^{15}+e^{23},e^{16}+e^{45}}\\
&\frac{5}{4} \lambda_8-\lambda_7,\frac{1}{2}  \lambda_8,\frac{1}{4}  \lambda_8,-\frac{1}{2} \lambda_8+\lambda_7,-\frac{1}{4} \lambda_8+\lambda_7,\lambda_7,\frac{3}{4}  \lambda_8,\lambda_8&e_4,e_3,e_1,e_2,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{14}+e^{23},e^{15}+e^{34},e^{16}+e^{35}}\\
&-2 \lambda_7+2 \lambda_8,5 \lambda_7-4 \lambda_8,-3 \lambda_7+3 \lambda_8,4 \lambda_7-3 \lambda_8,3 \lambda_7-2 \lambda_8,2 \lambda_7-\lambda_8,\lambda_7,\lambda_8&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13}+e^{24},e^{15}+e^{34},e^{26}+e^{35}}\\
&\frac{4}{5} \lambda_7-\frac{2}{5} \lambda_8,-\frac{3}{5} \lambda_7+\frac{4}{5} \lambda_8,\frac{6}{5} \lambda_7-\frac{3}{5} \lambda_8,-\frac{1}{5} \lambda_7+\frac{3}{5} \lambda_8,\frac{3}{5} \lambda_7+\frac{1}{5} \lambda_8,\frac{1}{5} \lambda_7+\frac{2}{5} \lambda_8,\lambda_7,\lambda_8&e_1,e_2,e_4,e_3,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},-e^{14}+e^{23},e^{16}+e^{35},e^{26}+e^{45}}\\
&-\lambda_6+\lambda_7,-\lambda_6+\lambda_8,-2 \lambda_6+\lambda_7+\lambda_8,2 \lambda_6-\lambda_8,2 \lambda_6-\lambda_7,\lambda_6,\lambda_7,\lambda_8&e_1,e_2,e_5,e_3,e_4,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{15}+e^{23}+e^{46}}\\
&\frac{1}{6},\frac{1}{3},\frac{1}{3},\frac{2}{3},\frac{2}{3},\frac{5}{6},1,1&e_4,e_1,e_2,e_3,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{34},-e^{13}+e^{25},e^{15}+e^{23}+e^{46}}\\
&\frac{1}{6},\frac{1}{3},\frac{1}{3},\frac{2}{3},\frac{2}{3},\frac{5}{6},1,1&e_4,e_1,e_2,e_3,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{34},e^{13}+e^{25},e^{15}+e^{24}+e^{36}}\\
&\text{weights of split torus: } \frac{1}{2},0,0,1,\frac{1}{2},1,\frac{1}{2},1\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{34},e^{15}+e^{36},e^{13}+e^{25}+e^{46}}\\
&\text{weights of split torus: } \frac{1}{2},\frac{1}{4},\frac{1}{2},\frac{1}{4},\frac{3}{4},\frac{3}{4},\frac{5}{4},1\\

\multicolumn{3}{L}{0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{16}+e^{25},e^{15}+e^{26}}\\
&-\lambda_6+\lambda_8,-\lambda_6+\lambda_8,2 \lambda_6-\lambda_8,2 \lambda_6-\lambda_8,\lambda_6,\lambda_6,\lambda_8,\lambda_8&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{14}+e^{23},e^{13}+e^{24},-e^{16}+e^{25},e^{15}+e^{26}}\\
&-\lambda_6+\lambda_8,-\lambda_6+\lambda_8,2 \lambda_6-\lambda_8,2 \lambda_6-\lambda_8,\lambda_6,\lambda_6,\lambda_8,\lambda_8&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{15}+e^{26},e^{35}+e^{46}}\\
&\text{weights of split torus: } \frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_7,\lambda_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{14}-e^{23},-e^{13}+e^{24},e^{15}+e^{26},e^{35}+e^{46}}\\
&\text{weights of split torus: } -\frac{1}{3} \lambda_8+\frac{2}{3} \lambda_7,-\frac{1}{3} \lambda_8+\frac{2}{3} \lambda_7,\frac{2}{3} \lambda_8-\frac{1}{3} \lambda_7,\frac{2}{3} \lambda_8-\frac{1}{3} \lambda_7,\frac{1}{3} \lambda_8+\frac{1}{3} \lambda_7,\frac{1}{3} \lambda_8+\frac{1}{3} \lambda_7,\lambda_7,\lambda_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{14}+e^{23},e^{13}+e^{25},e^{16}+e^{24}+e^{35}}\\
&\frac{1}{7},\frac{2}{7},\frac{3}{7},\frac{4}{7},\frac{5}{7},\frac{5}{7},\frac{6}{7},1&e_1,e_2,e_5,e_3,e_4,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13}+e^{24},e^{15}+e^{34},e^{14}+e^{26}+e^{35}}\\
&\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},1,1&e_2,e_1,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13}+e^{24},-e^{15}+e^{34},e^{14}+e^{26}+e^{35}}\\
&\frac{1}{5},\frac{2}{5},\frac{2}{5},\frac{3}{5},\frac{3}{5},\frac{4}{5},1,1&e_2,e_1,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{13}+e^{24},e^{15}+e^{34},e^{16}+e^{23}+e^{45}}\\
&\frac{4}{9},\frac{1}{3},\frac{2}{9},\frac{2}{3},\frac{5}{9},\frac{8}{9},\frac{7}{9},1&e_2,e_4,e_1,e_5,e_3,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},-e^{14}+e^{23},e^{16}+e^{35},e^{13}+e^{26}+e^{45}}\\
&\lambda_7-\lambda_8,2 \lambda_7-2 \lambda_8,3 \lambda_7-3 \lambda_8,-3 \lambda_7+4 \lambda_8,-2 \lambda_7+3 \lambda_8,-\lambda_7+2 \lambda_8,\lambda_8,\lambda_7&e_2,e_1,e_5,e_4,e_3,e_6,e_8,e_7\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{34},e^{15}+e^{24}+e^{36},e^{13}+e^{25}+e^{46}}\\
&\text{weights of split torus: } 0,0,0,0,0,0,0,0\\

\multicolumn{3}{L}{0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{15}+e^{26},e^{12}+e^{35}+e^{46}}\\
&\text{weights of split torus: } \frac{1}{2},\frac{1}{2},\frac{1}{4},\frac{1}{4},\frac{3}{4},\frac{3}{4},\frac{5}{4},1\\

\multicolumn{3}{L}{0,0,0,0,-e^{14}-e^{23},-e^{13}+e^{24},e^{15}+e^{26},e^{12}+e^{35}+e^{46}}\\
&\text{weights of split torus: } \frac{1}{2},\frac{1}{2},\frac{1}{4},\frac{1}{4},\frac{3}{4},\frac{3}{4},\frac{5}{4},1\\

\multicolumn{3}{L}{0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{15}+e^{26},e^{16}+e^{25}+e^{34}}\\
&\frac{1}{4},\frac{1}{4},\frac{1}{2},\frac{1}{2},\frac{3}{4},\frac{3}{4},1,1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{14}+e^{23},-e^{13}+e^{24},-e^{15}+e^{26},e^{16}+e^{25}+e^{34}}\\
&\frac{1}{4},\frac{1}{4},\frac{1}{2},\frac{1}{2},\frac{3}{4},\frac{3}{4},1,1&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},-e^{13}+e^{24},e^{16}+e^{23}+e^{45},e^{14}+e^{26}+e^{35}}\\
&\text{weights of split torus: } 0,0,1,1,0,1,1,1\\

\multicolumn{3}{L}{0,0,0,0,e^{13}-e^{24},e^{12}+e^{34},e^{14}+e^{25}+e^{36},e^{15}+e^{23}+e^{46}}\\
&\text{weights of split torus: } 0,0,0,0,0,0,0,0\\

\multicolumn{3}{L}{0,0,0,0,-e^{13}+e^{24},-e^{12}+e^{34},e^{14}+e^{25}+e^{36},e^{15}+e^{23}+e^{46}}\\
&\text{weights of split torus: } 0,0,0,0,0,0,0,0\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{23},e^{15}}\\
&-\frac{1}{3} \lambda_8+\frac{2}{3} \lambda_6+\frac{1}{3} \lambda_7,\lambda_4,\frac{1}{3} \lambda_8-\frac{2}{3} \lambda_6+\frac{2}{3} \lambda_7,\lambda_7,\frac{1}{3} \lambda_8+\frac{1}{3} \lambda_6-\frac{1}{3} \lambda_7,\frac{2}{3} \lambda_8-\frac{1}{3} \lambda_6+\frac{1}{3} \lambda_7,\lambda_8,\lambda_6&e_3,e_4,e_2,e_7,e_1,e_5,e_8,e_6\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{34},e^{15}}\\
&\lambda_8-\lambda_5-\lambda_6+\lambda_7,-\lambda_8+\lambda_5+\lambda_6,\lambda_8-\lambda_5,\lambda_6,-\lambda_8+2 \lambda_5,\lambda_7,\lambda_5,\lambda_8&e_4,e_3,e_1,e_6,e_2,e_7,e_5,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{34},e^{25}}\\
&-\lambda_5+\lambda_8,2 \lambda_5-\lambda_6+\lambda_7-\lambda_8,2 \lambda_5-\lambda_8,\lambda_5,-2 \lambda_5+\lambda_6+\lambda_8,\lambda_6,\lambda_7,\lambda_8&e_2,e_4,e_1,e_5,e_3,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{14},e^{15}}\\
&\lambda_7-\lambda_8+\lambda_5,\lambda_6-\lambda_8+\lambda_5,\lambda_8-\lambda_5,\lambda_6,-\lambda_8+2 \lambda_5,\lambda_7,\lambda_5,\lambda_8&e_4,e_3,e_1,e_6,e_2,e_7,e_5,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{14},e^{25}}\\
&\lambda_7+\lambda_8-2 \lambda_5,\lambda_8-\lambda_5,-\lambda_8+2 \lambda_5,\lambda_7,\lambda_6+\lambda_8-2 \lambda_5,\lambda_5,\lambda_6,\lambda_8&e_4,e_2,e_1,e_7,e_3,e_5,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{24},e^{15}}\\
&-\lambda_8+\lambda_5+\lambda_6,-\lambda_8+2 \lambda_5,\lambda_8-\lambda_5,\lambda_5,\lambda_8,\lambda_7+\lambda_8-2 \lambda_5,\lambda_7,\lambda_6&e_3,e_2,e_1,e_5,e_8,e_4,e_7,e_6\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{34},e^{13}+e^{24},e^{15}}\\
&-2 \lambda_7+\lambda_8+\lambda_6,-3 \lambda_7+\lambda_8+2 \lambda_6,3 \lambda_7-\lambda_8-\lambda_6,\lambda_6,4 \lambda_7-\lambda_8-2 \lambda_6,\lambda_7,2 \lambda_7-\lambda_6,\lambda_8&e_1,e_4,e_3,e_6,e_2,e_7,e_5,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{23},e^{15}+e^{34}}\\
&\frac{1}{3} \lambda_8+\frac{1}{3} \lambda_6-\frac{1}{3} \lambda_7,\frac{1}{3} \lambda_8-\frac{2}{3} \lambda_6+\frac{2}{3} \lambda_7,\frac{4}{3} \lambda_8-\frac{2}{3} \lambda_6-\frac{1}{3} \lambda_7,\frac{2}{3} \lambda_8-\frac{1}{3} \lambda_6+\frac{1}{3} \lambda_7,-\frac{1}{3} \lambda_8+\frac{2}{3} \lambda_6+\frac{1}{3} \lambda_7,\lambda_8,\lambda_6,\lambda_7&e_1,e_2,e_4,e_5,e_3,e_8,e_6,e_7\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}}\\
&\frac{1}{3} \lambda_6-\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,-\frac{1}{3} \lambda_6+\frac{4}{3} \lambda_7-\frac{1}{3} \lambda_8,-\frac{2}{3} \lambda_6+\frac{2}{3} \lambda_7+\frac{1}{3} \lambda_8,-\frac{1}{3} \lambda_6+\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,\frac{2}{3} \lambda_6+\frac{1}{3} \lambda_7-\frac{1}{3} \lambda_8,\lambda_6,\lambda_7,\lambda_8&e_1,e_4,e_2,e_5,e_3,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25}}\\
&-\frac{1}{3} \lambda_6+\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,-\frac{2}{3} \lambda_6+\frac{5}{3} \lambda_7-\frac{1}{3} \lambda_8,\frac{2}{3} \lambda_6-\frac{2}{3} \lambda_7+\frac{1}{3} \lambda_8,\frac{1}{3} \lambda_6-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,\frac{1}{3} \lambda_6+\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,\lambda_6,\lambda_7,\lambda_8&e_2,e_4,e_1,e_5,e_3,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{34},e^{15}+e^{23}}\\
&\frac{1}{3}  \lambda_6,-\frac{2}{3} \lambda_6+\lambda_7,-\frac{2}{3} \lambda_6+\lambda_8,-\frac{1}{3} \lambda_6+\lambda_8,\frac{2}{3}  \lambda_6,\lambda_6,\lambda_7,\lambda_8&e_1,e_4,e_2,e_5,e_3,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{34}}\\
&\frac{1}{2} \lambda_6+\frac{1}{2} \lambda_7-\frac{1}{2} \lambda_8,-\frac{1}{2} \lambda_6+\frac{1}{2} \lambda_7+\frac{1}{2} \lambda_8,\lambda_7,-\lambda_6-\lambda_7+2 \lambda_8,-\frac{1}{2} \lambda_6-\frac{1}{2} \lambda_7+\frac{3}{2} \lambda_8,\frac{1}{2} \lambda_6-\frac{1}{2} \lambda_7+\frac{1}{2} \lambda_8,\lambda_6,\lambda_8&e_1,e_4,e_7,e_2,e_5,e_3,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{34}}\\
&-\frac{1}{4} \lambda_7+\frac{3}{4} \lambda_8-\frac{1}{4} \lambda_6,\frac{1}{2} \lambda_7-\frac{1}{2} \lambda_8+\frac{1}{2} \lambda_6,\frac{1}{2} \lambda_7+\frac{1}{2} \lambda_8-\frac{1}{2} \lambda_6,\lambda_7,-\frac{1}{2} \lambda_7+\frac{1}{2} \lambda_8+\frac{1}{2} \lambda_6,\frac{1}{4} \lambda_7+\frac{1}{4} \lambda_8+\frac{1}{4} \lambda_6,\lambda_8,\lambda_6&e_2,e_1,e_4,e_7,e_3,e_5,e_8,e_6\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{34}}\\
&-\lambda_7+2 \lambda_8-\lambda_6,\lambda_7-2 \lambda_8+2 \lambda_6,\lambda_6,2 \lambda_7-3 \lambda_8+2 \lambda_6,\lambda_7-\lambda_8+\lambda_6,-\lambda_7+3 \lambda_8-2 \lambda_6,\lambda_7,\lambda_8&e_1,e_3,e_6,e_2,e_5,e_4,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{34},e^{14}+e^{25}}\\
&\frac{1}{4} \lambda_8-\frac{1}{4} \lambda_6+\frac{1}{4} \lambda_7,\frac{1}{2} \lambda_8-\frac{1}{2} \lambda_6+\frac{1}{2} \lambda_7,-\frac{1}{2} \lambda_8+\frac{1}{2} \lambda_6+\frac{1}{2} \lambda_7,\lambda_7,\frac{1}{2} \lambda_8+\frac{1}{2} \lambda_6-\frac{1}{2} \lambda_7,\lambda_6,\frac{3}{4} \lambda_8+\frac{1}{4} \lambda_6-\frac{1}{4} \lambda_7,\lambda_8&e_2,e_4,e_3,e_7,e_1,e_6,e_5,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{34},e^{15}+e^{24}}\\
&-2 \lambda_6+2 \lambda_7,2 \lambda_6-\lambda_7,-\lambda_6+\lambda_7,\lambda_6,2 \lambda_6-2 \lambda_7+\lambda_8,\lambda_7,\lambda_6-\lambda_7+\lambda_8,\lambda_8&e_4,e_3,e_1,e_6,e_2,e_7,e_5,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{23},e^{14}+e^{25}}\\
&\frac{2}{3} \lambda_6-\frac{2}{3} \lambda_7+\frac{1}{3} \lambda_8,-\frac{1}{3} \lambda_6+\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\frac{1}{3} \lambda_6-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,-\frac{2}{3} \lambda_6+\frac{2}{3} \lambda_7+\frac{2}{3} \lambda_8,\frac{1}{3} \lambda_6+\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,\lambda_6,\lambda_7,\lambda_8&e_1,e_2,e_5,e_4,e_3,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{23}}\\
&\frac{2}{3}  \lambda_6,\lambda_8-\frac{2}{3} \lambda_6,\lambda_7-\frac{1}{3} \lambda_6,\frac{1}{3}  \lambda_6,\lambda_7,\lambda_8-\frac{1}{3} \lambda_6,\lambda_8,\lambda_6&e_3,e_2,e_4,e_1,e_7,e_5,e_8,e_6\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{23}}\\
&\frac{2}{3} \lambda_6+\lambda_7-\lambda_8,-\frac{2}{3} \lambda_6+\lambda_8,\frac{2}{3}  \lambda_6,\frac{1}{3}  \lambda_6,\lambda_6,\lambda_7,-\frac{1}{3} \lambda_6+\lambda_8,\lambda_8&e_4,e_2,e_3,e_1,e_6,e_7,e_5,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{34}}\\
&-3 \lambda_7+3 \lambda_8,4 \lambda_7-3 \lambda_8,-2 \lambda_7+2 \lambda_8,-5 \lambda_7+5 \lambda_8,3 \lambda_7-2 \lambda_8,\lambda_7,2 \lambda_7-\lambda_8,\lambda_8&e_3,e_2,e_1,e_6,e_4,e_7,e_5,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25}+e^{34}}\\
&3 \lambda_7-2 \lambda_8,-2 \lambda_7+2 \lambda_8,-3 \lambda_7+3 \lambda_8,4 \lambda_7-3 \lambda_8,\lambda_7,2 \lambda_7-\lambda_8,\lambda_8,7 \lambda_7-5 \lambda_8&e_3,e_2,e_4,e_1,e_7,e_5,e_8,e_6\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{15}}\\
&\lambda_7-\frac{1}{3} \lambda_8,\lambda_7-\frac{1}{3} \lambda_8,\frac{1}{3}  \lambda_8,\frac{1}{3}  \lambda_8,\lambda_7,\lambda_7,\frac{2}{3}  \lambda_8,\lambda_8&e_3,e_4,e_1,e_2,e_6,e_7,e_5,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},-e^{14}+e^{23},e^{13}+e^{24},e^{15}}\\
&\lambda_7-\frac{1}{3} \lambda_8,\lambda_7-\frac{1}{3} \lambda_8,\frac{1}{3}  \lambda_8,\frac{1}{3}  \lambda_8,\frac{2}{3}  \lambda_8,\lambda_7,\lambda_7,\lambda_8&e_3,e_4,e_1,e_2,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{34},e^{14}+e^{23},e^{13}+e^{25}}\\
&\frac{2}{3}  \lambda_7,\frac{5}{3} \lambda_7-\lambda_8,-\frac{2}{3} \lambda_7+\lambda_8,\frac{7}{3} \lambda_7-\lambda_8,\frac{1}{3}  \lambda_7,-\frac{1}{3} \lambda_7+\lambda_8,\lambda_7,\lambda_8&e_3,e_4,e_1,e_6,e_2,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24}}\\
&\frac{2}{3}  \lambda_7,\frac{5}{3} \lambda_7-\lambda_8,-\frac{2}{3} \lambda_7+\lambda_8,\frac{1}{3}  \lambda_7,2 \lambda_7-\lambda_8,-\frac{1}{3} \lambda_7+\lambda_8,\lambda_7,\lambda_8&e_4,e_3,e_2,e_1,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{15}+e^{34}}\\
&\frac{1}{2},\frac{1}{2},\frac{1}{3},\frac{1}{3},\frac{5}{6},\frac{5}{6},\frac{2}{3},1&e_3,e_4,e_1,e_2,e_6,e_7,e_5,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},-e^{14}+e^{23},e^{13}+e^{24},e^{15}+e^{34}}\\
&\frac{1}{2},\frac{1}{2},\frac{1}{3},\frac{1}{3},\frac{5}{6},\frac{5}{6},\frac{2}{3},1&e_3,e_4,e_1,e_2,e_6,e_7,e_5,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{23},e^{16}+e^{25}}\\
&\frac{4}{5} \lambda_7-\frac{1}{5} \lambda_8,\lambda_4,\frac{1}{5} \lambda_7+\frac{1}{5} \lambda_8,\lambda_7,-\frac{2}{5} \lambda_7+\frac{3}{5} \lambda_8,\frac{2}{5} \lambda_7+\frac{2}{5} \lambda_8,-\frac{1}{5} \lambda_7+\frac{4}{5} \lambda_8,\lambda_8&e_3,e_4,e_2,e_7,e_1,e_6,e_5,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{23},e^{25}+e^{36}}\\
&\lambda_8-\lambda_7,\lambda_4,\frac{1}{2}  \lambda_7,\frac{1}{2}  \lambda_7,\lambda_7,\lambda_8-\frac{1}{2} \lambda_7,\lambda_8-\frac{1}{2} \lambda_7,\lambda_8&e_1,e_4,e_2,e_3,e_7,e_5,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{13},e^{23},e^{25}+e^{36}}\\
&\frac{1}{2}  \lambda_7,\frac{1}{2}  \lambda_7,-\lambda_7+\lambda_8,\lambda_7,\lambda_4,-\frac{1}{2} \lambda_7+\lambda_8,-\frac{1}{2} \lambda_7+\lambda_8,\lambda_8&e_2,e_3,e_1,e_7,e_4,e_5,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{23},e^{26}+e^{35}}\\
&-\lambda_7+\lambda_8,\lambda_6+\lambda_7-\lambda_8,\lambda_6,\lambda_4,-\lambda_6+\lambda_8,-\lambda_6-\lambda_7+2 \lambda_8,\lambda_7,\lambda_8&e_1,e_3,e_6,e_4,e_2,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{14},e^{16}+e^{25}}\\
&-\lambda_8+2 \lambda_6,\lambda_8-\lambda_6,\lambda_7-\lambda_8+\lambda_6,\lambda_7,\frac{1}{2}  \lambda_6,\lambda_6,\lambda_8-\frac{1}{2} \lambda_6,\lambda_8&e_3,e_1,e_4,e_7,e_2,e_6,e_5,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{24},e^{16}+e^{25}}\\
&-\lambda_8+2 \lambda_6,\lambda_7-\frac{1}{2} \lambda_6,\lambda_8-\lambda_6,\frac{1}{2}  \lambda_6,\lambda_7,\lambda_8-\frac{1}{2} \lambda_6,\lambda_6,\lambda_8&e_3,e_4,e_1,e_2,e_7,e_5,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{36}}\\
&\lambda_7+\lambda_8-2 \lambda_6,\lambda_8-\lambda_6,\lambda_8-\lambda_6,-\lambda_8+2 \lambda_6,\lambda_6,\lambda_7,\lambda_6,\lambda_8&e_4,e_2,e_3,e_1,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{13},e^{14},e^{25}+e^{36}}\\
&\lambda_7+\lambda_8-2 \lambda_6,\lambda_8-\lambda_6,\lambda_8-\lambda_6,-\lambda_8+2 \lambda_6,\lambda_6,\lambda_7,\lambda_6,\lambda_8&e_4,e_2,e_3,e_1,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{14},e^{26}+e^{35}}\\
&\lambda_8-\lambda_6,-\lambda_8+\lambda_5+\lambda_6,\lambda_5,\lambda_8-\lambda_5-\lambda_6+\lambda_7,\lambda_8-\lambda_5,\lambda_6,\lambda_8,\lambda_7&e_2,e_1,e_5,e_4,e_3,e_6,e_8,e_7\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{36}}\\
&4 \lambda_6+\lambda_7-3 \lambda_8,2 \lambda_6-\lambda_8,-4 \lambda_6+3 \lambda_8,-2 \lambda_6+2 \lambda_8,-\lambda_6+\lambda_8,\lambda_6,\lambda_7,\lambda_8&e_4,e_1,e_2,e_5,e_3,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{24},e^{25}+e^{36}}\\
&\lambda_8-\lambda_6,\lambda_8-\lambda_6,-\lambda_8+2 \lambda_6,\lambda_7-\lambda_8+\lambda_6,\lambda_7,\lambda_6,\lambda_6,\lambda_8&e_2,e_3,e_1,e_4,e_7,e_5,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{13},e^{24},e^{25}+e^{36}}\\
&\lambda_8-\lambda_6,\lambda_8-\lambda_6,\lambda_7-\lambda_8+\lambda_6,\lambda_7,-\lambda_8+2 \lambda_6,\lambda_6,\lambda_6,\lambda_8&e_2,e_3,e_4,e_7,e_1,e_5,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{24},e^{26}+e^{35}}\\
&-\lambda_8+\lambda_6+\lambda_7,-\lambda_5+\lambda_8,\lambda_8-\lambda_6,\lambda_5-\lambda_8+\lambda_6,\lambda_5,\lambda_7,\lambda_6,\lambda_8&e_4,e_3,e_2,e_1,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{16}+e^{25}}\\
&\frac{7}{5} \lambda_7-\frac{3}{5} \lambda_8,\frac{1}{5} \lambda_7+\frac{1}{5} \lambda_8,-\frac{2}{5} \lambda_7+\frac{3}{5} \lambda_8,-\frac{1}{5} \lambda_7+\frac{4}{5} \lambda_8,\frac{4}{5} \lambda_7-\frac{1}{5} \lambda_8,\lambda_7,\frac{2}{5} \lambda_7+\frac{2}{5} \lambda_8,\lambda_8&e_4,e_2,e_1,e_5,e_3,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25}+e^{36}}\\
&\lambda_8-\lambda_7,-\lambda_8+2 \lambda_7,\frac{1}{2}  \lambda_7,\frac{1}{2}  \lambda_7,\lambda_8-\frac{1}{2} \lambda_7,\lambda_7,\lambda_8-\frac{1}{2} \lambda_7,\lambda_8&e_1,e_4,e_2,e_3,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{13},e^{14}+e^{23},e^{25}+e^{36}}\\
&\lambda_8-\lambda_7,-\lambda_8+2 \lambda_7,\frac{1}{2}  \lambda_7,\frac{1}{2}  \lambda_7,\lambda_8-\frac{1}{2} \lambda_7,\lambda_7,\lambda_8-\frac{1}{2} \lambda_7,\lambda_8&e_1,e_4,e_2,e_3,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{26}+e^{35}}\\
&-\lambda_7+\lambda_8,\lambda_6+\lambda_7-\lambda_8,\lambda_6,2 \lambda_7-\lambda_8,-\lambda_6+\lambda_8,-\lambda_6-\lambda_7+2 \lambda_8,\lambda_7,\lambda_8&e_1,e_3,e_6,e_4,e_2,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{14},e^{15}+e^{24}+e^{36}}\\
&-\frac{2}{3} \lambda_7+\lambda_8,\frac{1}{3}  \lambda_7,\frac{2}{3}  \lambda_7,\lambda_7,-\frac{1}{6} \lambda_7+\frac{1}{2} \lambda_8,-\frac{1}{3} \lambda_7+\lambda_8,\frac{1}{6} \lambda_7+\frac{1}{2} \lambda_8,\lambda_8&e_2,e_1,e_4,e_7,e_3,e_5,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{25}+e^{36}}\\
&-\frac{2}{3} \lambda_7+\lambda_8,\frac{1}{3}  \lambda_7,\frac{1}{3}  \lambda_7,-\frac{1}{3} \lambda_7+\lambda_8,-\frac{1}{3} \lambda_7+\lambda_8,\frac{2}{3}  \lambda_7,\lambda_8,\lambda_7&e_1,e_2,e_3,e_5,e_6,e_4,e_8,e_7\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{13},e^{24},e^{14}+e^{25}+e^{36}}\\
&\lambda_8-\frac{2}{3} \lambda_7,\frac{1}{3}  \lambda_7,\frac{1}{3}  \lambda_7,\frac{2}{3}  \lambda_7,\lambda_8-\frac{1}{3} \lambda_7,\lambda_7,\lambda_8-\frac{1}{3} \lambda_7,\lambda_8&e_1,e_2,e_3,e_4,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{26}+e^{35}}\\
&\lambda_8-\lambda_6,-\lambda_7+2 \lambda_8-\lambda_6,-\lambda_7+3 \lambda_8-2 \lambda_6,\lambda_7-2 \lambda_8+2 \lambda_6,\lambda_7-\lambda_8+\lambda_6,\lambda_7,\lambda_6,\lambda_8&e_2,e_1,e_5,e_3,e_4,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{24},e^{16}+e^{25}+e^{34}}\\
&\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,\frac{4}{3} \lambda_7-\frac{2}{3} \lambda_8,-\frac{4}{3} \lambda_7+\frac{5}{3} \lambda_8,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,-\frac{2}{3} \lambda_7+\frac{4}{3} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_7,\lambda_8&e_1,e_4,e_3,e_2,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{23},e^{14}+e^{25}+e^{36}}\\
&\lambda_8-\lambda_7,\frac{1}{2}  \lambda_7,\frac{1}{2}  \lambda_7,\lambda_8-\frac{1}{2} \lambda_7,\lambda_8-\frac{1}{2} \lambda_7,\lambda_7,\lambda_7,\lambda_8&e_1,e_2,e_3,e_5,e_6,e_4,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{13},e^{23},e^{14}+e^{25}+e^{36}}\\
&\frac{1}{2}  \lambda_7,\frac{1}{2}  \lambda_7,-\lambda_7+\lambda_8,\lambda_7,\lambda_7,-\frac{1}{2} \lambda_7+\lambda_8,-\frac{1}{2} \lambda_7+\lambda_8,\lambda_8&e_2,e_3,e_1,e_4,e_7,e_5,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{23},e^{15}+e^{24}+e^{36}}\\
&\frac{4}{5} \lambda_7-\frac{1}{5} \lambda_8,-\frac{4}{5} \lambda_7+\frac{6}{5} \lambda_8,\frac{1}{5} \lambda_7+\frac{1}{5} \lambda_8,\lambda_7,-\frac{2}{5} \lambda_7+\frac{3}{5} \lambda_8,\frac{2}{5} \lambda_7+\frac{2}{5} \lambda_8,-\frac{1}{5} \lambda_7+\frac{4}{5} \lambda_8,\lambda_8&e_2,e_4,e_3,e_7,e_1,e_5,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{23},e^{14}+e^{26}+e^{35}}\\
&\lambda_7-\lambda_8+\lambda_6,-\lambda_7+\lambda_8,\lambda_8-\lambda_6,\lambda_7,\lambda_7,-\lambda_7+2 \lambda_8-\lambda_6,\lambda_6,\lambda_8&e_3,e_1,e_2,e_4,e_7,e_5,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{15}+e^{24}+e^{36}}\\
&\frac{6}{11},\frac{5}{11},\frac{4}{11},\frac{3}{11},\frac{9}{11},\frac{8}{11},\frac{7}{11},1&e_4,e_2,e_3,e_1,e_7,e_5,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{23},e^{16}+e^{25}+e^{37}}\\
&\frac{1}{3}  \lambda_8,\frac{1}{3}  \lambda_8,\frac{1}{3}  \lambda_8,\frac{2}{3}  \lambda_8,\frac{2}{3}  \lambda_8,\lambda_4,\frac{2}{3}  \lambda_8,\lambda_8&e_1,e_2,e_3,e_5,e_6,e_4,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,(-1+a_2) e^{12},a_2 e^{13},e^{23},e^{17}+e^{26}+e^{35}}\\
&\lambda_8-\lambda_7,-\lambda_8+\lambda_6+\lambda_7,\lambda_6,\lambda_8-\lambda_6,2 \lambda_8-\lambda_6-\lambda_7,\lambda_7,\lambda_8,\lambda_4&e_1,e_3,e_6,e_2,e_5,e_7,e_8,e_4\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{34},e^{13},e^{15}+e^{36}}\\
&\lambda_8-\lambda_6,-\lambda_8+\lambda_6+\lambda_7,3 \lambda_8-2 \lambda_6-2 \lambda_7,-\lambda_8+2 \lambda_6,\lambda_6,2 \lambda_8-\lambda_6-\lambda_7,\lambda_8,\lambda_7&e_3,e_1,e_2,e_4,e_6,e_5,e_8,e_7\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{34},e^{13},e^{25}+e^{36}}\\
&2 \lambda_6-\lambda_8,\lambda_6+\lambda_7-\lambda_8,-\frac{1}{2} \lambda_6-\frac{1}{2} \lambda_7+\lambda_8,\frac{1}{2} \lambda_6+\frac{1}{2} \lambda_7,-\lambda_6+\lambda_8,\lambda_7,\lambda_6,\lambda_8&e_4,e_1,e_2,e_5,e_3,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{34},e^{13},e^{25}+e^{46}}\\
&\lambda_7+\lambda_8-2 \lambda_6,-\lambda_8+2 \lambda_6,\lambda_8-\lambda_6,\lambda_7,-\frac{1}{2} \lambda_7+\lambda_6,\frac{1}{2} \lambda_7+\lambda_8-\lambda_6,\lambda_6,\lambda_8&e_1,e_3,e_4,e_7,e_2,e_5,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{34},e^{13}+e^{24},e^{15}+e^{36}}\\
&-\frac{1}{3} \lambda_8+\lambda_6,-\lambda_8+2 \lambda_6,\frac{5}{3} \lambda_8-2 \lambda_6,\frac{4}{3} \lambda_8-\lambda_6,\lambda_8-\lambda_6,\frac{2}{3}  \lambda_8,\lambda_6,\lambda_8&e_1,e_4,e_2,e_5,e_3,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{34},e^{14}+e^{23},e^{15}+e^{36}}\\
&\lambda_8-\lambda_7,-\lambda_8+2 \lambda_7,-\lambda_8+2 \lambda_7,\lambda_8-\lambda_7,\lambda_7,\lambda_7,\lambda_7,\lambda_8&e_1,e_2,e_4,e_3,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{14}+e^{23},e^{13},e^{16}+e^{35}}\\
&\lambda_7-\lambda_8+\lambda_6,-\lambda_7+\lambda_8,\lambda_8-\lambda_6,\lambda_7,-\lambda_8+2 \lambda_6,-\lambda_7+2 \lambda_8-\lambda_6,\lambda_6,\lambda_8&e_3,e_2,e_1,e_7,e_4,e_5,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{14}+e^{23},e^{13},e^{26}+e^{45}}\\
&\lambda_8-\lambda_6,-\lambda_8+2 \lambda_6,\lambda_8-2 \lambda_6+\lambda_7,-\lambda_8+3 \lambda_6-\lambda_7,\lambda_6,\lambda_7,2 \lambda_8-3 \lambda_6+\lambda_7,\lambda_8&e_2,e_3,e_1,e_4,e_6,e_7,e_5,e_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{14}+e^{23},e^{34},e^{16}+e^{35}}\\
&\lambda_8-2 \lambda_6+\lambda_7,-\lambda_8+3 \lambda_6-\lambda_7,\lambda_8-\lambda_6,-\lambda_8+2 \lambda_6,\lambda_6,\lambda_7,2 \lambda_6-\lambda_7,\lambda_8&e_3,e_2,e_1,e_4,e_6,e_7,e_5,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{34},e^{13},e^{15}+e^{23}+e^{46}}\\
&-\frac{1}{3} \lambda_7+\frac{1}{2} \lambda_8,\frac{2}{3}  \lambda_7,-\frac{2}{3} \lambda_7+\lambda_8,\frac{1}{3} \lambda_7+\frac{1}{2} \lambda_8,\frac{1}{3}  \lambda_7,\lambda_7,-\frac{1}{3} \lambda_7+\lambda_8,\lambda_8&e_4,e_3,e_2,e_6,e_1,e_7,e_5,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{34},e^{13},e^{15}+e^{24}+e^{36}}\\
&-\frac{1}{2} \lambda_8+\lambda_6,2 \lambda_8-2 \lambda_6,\lambda_8-\lambda_6,\frac{1}{2}  \lambda_8,-\lambda_8+2 \lambda_6,\frac{3}{2} \lambda_8-\lambda_6,\lambda_6,\lambda_8&e_1,e_2,e_3,e_7,e_4,e_5,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{16}+e^{35}}\\
&-\lambda_7+\lambda_8,-\lambda_7+\lambda_8,2 \lambda_7-\lambda_8,2 \lambda_7-\lambda_8,\lambda_7,-2 \lambda_7+2 \lambda_8,\lambda_7,\lambda_8&e_1,e_2,e_3,e_4,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},-e^{14}+e^{23},e^{13}+e^{24},e^{16}+e^{35}}\\
&\lambda_8-\lambda_7,-\lambda_8+2 \lambda_7,-\lambda_8+2 \lambda_7,\lambda_8-\lambda_7,\lambda_7,2 \lambda_8-2 \lambda_7,\lambda_7,\lambda_8&e_1,e_3,e_4,e_2,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{12},e^{15}+e^{26}}\\
&\frac{1}{2}  \lambda_7,\lambda_8-\lambda_7,\lambda_8-\lambda_7,\frac{1}{2}  \lambda_7,\lambda_8-\frac{1}{2} \lambda_7,\lambda_8-\frac{1}{2} \lambda_7,\lambda_7,\lambda_8&e_1,e_3,e_4,e_2,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{14}+e^{23},e^{13}+e^{24},e^{12},e^{15}+e^{26}}\\
&\frac{1}{2}  \lambda_7,\frac{1}{2}  \lambda_7,\lambda_7,\lambda_8-\lambda_7,\lambda_8-\lambda_7,\lambda_8-\frac{1}{2} \lambda_7,\lambda_8-\frac{1}{2} \lambda_7,\lambda_8&e_1,e_2,e_7,e_3,e_4,e_5,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{12},e^{35}+e^{46}}\\
&\frac{1}{2}  \lambda_7,\frac{1}{2}  \lambda_7,-\frac{1}{4} \lambda_7+\frac{1}{2} \lambda_8,\lambda_7,-\frac{1}{4} \lambda_7+\frac{1}{2} \lambda_8,\frac{1}{4} \lambda_7+\frac{1}{2} \lambda_8,\frac{1}{4} \lambda_7+\frac{1}{2} \lambda_8,\lambda_8&e_1,e_2,e_3,e_7,e_4,e_5,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{14}-e^{23},e^{13}+e^{24},e^{12},e^{35}+e^{46}}\\
&-\frac{1}{4} \lambda_7+\frac{1}{2} \lambda_8,-\frac{1}{4} \lambda_7+\frac{1}{2} \lambda_8,\frac{1}{2}  \lambda_7,\frac{1}{2}  \lambda_7,\lambda_7,\frac{1}{4} \lambda_7+\frac{1}{2} \lambda_8,\frac{1}{4} \lambda_7+\frac{1}{2} \lambda_8,\lambda_8&e_3,e_4,e_1,e_2,e_7,e_5,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{34},e^{13}+e^{24},e^{15}+e^{23}+e^{46}}\\
&\frac{1}{4},\frac{1}{4},\frac{1}{2},\frac{1}{2},\frac{3}{4},\frac{3}{4},\frac{3}{4},1&e_1,e_4,e_2,e_3,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{14}+e^{23},e^{13},e^{16}+e^{24}+e^{35}}\\
&-\frac{1}{2} \lambda_8+\frac{3}{2} \lambda_7,\lambda_8-\lambda_7,\frac{1}{2} \lambda_8-\frac{1}{2} \lambda_7,\lambda_7,\lambda_7,\frac{3}{2} \lambda_8-\frac{3}{2} \lambda_7,\frac{1}{2} \lambda_8+\frac{1}{2} \lambda_7,\lambda_8&e_3,e_2,e_1,e_4,e_7,e_5,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13}+e^{24},e^{34},e^{14}+e^{26}+e^{35}}\\
&\frac{2}{5} \lambda_8-\frac{1}{5} \lambda_7,\frac{4}{5} \lambda_8-\frac{2}{5} \lambda_7,-\frac{1}{5} \lambda_8+\frac{3}{5} \lambda_7,\frac{1}{5} \lambda_8+\frac{2}{5} \lambda_7,\frac{3}{5} \lambda_8+\frac{1}{5} \lambda_7,\lambda_7,\frac{6}{5} \lambda_8-\frac{3}{5} \lambda_7,\lambda_8&e_2,e_1,e_3,e_4,e_6,e_7,e_5,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{12}+e^{34},e^{15}+e^{26}}\\
&\text{weights of split torus: } \frac{1}{3},\frac{1}{3},\frac{1}{3},\frac{1}{3},\frac{2}{3},\frac{2}{3},\frac{2}{3},1\\

\multicolumn{3}{L}{0,0,0,0,-e^{14}+e^{23},e^{13}+e^{24},e^{12}+e^{34},e^{15}+e^{26}}\\
&\text{weights of split torus: } \frac{1}{3},\frac{1}{3},\frac{1}{3},\frac{1}{3},\frac{2}{3},\frac{2}{3},\frac{2}{3},1\\

\multicolumn{3}{L}{0,0,0,0,-e^{14}+e^{23},e^{13}+e^{24},-e^{12}+e^{34},e^{15}+e^{26}}\\
&\text{weights of split torus: } \frac{1}{3},\frac{1}{3},\frac{1}{3},\frac{1}{3},\frac{2}{3},\frac{2}{3},\frac{2}{3},1\\

\multicolumn{3}{L}{0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{12},e^{15}+e^{26}+e^{34}}\\
&\text{weights of split torus: } \frac{1}{4},\frac{1}{4},\frac{1}{2},\frac{1}{2},\frac{3}{4},\frac{3}{4},\frac{1}{2},1\\

\multicolumn{3}{L}{0,0,0,0,-e^{14}+e^{23},e^{13}+e^{24},e^{12},e^{15}+e^{26}+e^{34}}\\
&\text{weights of split torus: } \frac{1}{4},\frac{1}{4},\frac{1}{2},\frac{1}{2},\frac{3}{4},\frac{3}{4},\frac{1}{2},1\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{14},e^{17}+e^{25}+e^{36}}\\
&\frac{1}{2}  \lambda_7,\frac{1}{2}  \lambda_7,-\lambda_7+\lambda_8,2 \lambda_7-\lambda_8,\lambda_7,-\frac{1}{2} \lambda_7+\lambda_8,-\frac{1}{2} \lambda_7+\lambda_8,\lambda_8&e_2,e_3,e_1,e_4,e_7,e_5,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{13},e^{14},e^{17}+e^{25}+e^{36}}\\
&\lambda_8-\lambda_7,-\lambda_8+2 \lambda_7,\frac{1}{2}  \lambda_7,\frac{1}{2}  \lambda_7,\lambda_8-\frac{1}{2} \lambda_7,\lambda_7,\lambda_8-\frac{1}{2} \lambda_7,\lambda_8&e_1,e_4,e_2,e_3,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{14},e^{17}+e^{26}+e^{35}}\\
&\lambda_7-\lambda_8+\lambda_6,-\lambda_7+\lambda_8,\lambda_8-\lambda_6,\lambda_6,2 \lambda_7-\lambda_8,\lambda_7,-\lambda_7+2 \lambda_8-\lambda_6,\lambda_8&e_3,e_1,e_2,e_6,e_4,e_7,e_5,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{27}+e^{36}}\\
&\frac{1}{2} \lambda_8-\frac{1}{4} \lambda_7,-\lambda_8+2 \lambda_7,\lambda_8-\lambda_7,\frac{1}{2}  \lambda_7,\frac{1}{2} \lambda_8+\frac{1}{4} \lambda_7,\lambda_8-\frac{1}{2} \lambda_7,\lambda_7,\lambda_8&e_3,e_4,e_2,e_1,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{14},e^{25}+e^{36}+e^{47}}\\
&\text{weights of split torus: } 2 \lambda_7-\lambda_8,-\lambda_7+\lambda_8,-\lambda_7+\lambda_8,-\lambda_7+\lambda_8,\lambda_7,\lambda_7,\lambda_7,\lambda_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},-e^{13},e^{14},e^{25}+e^{36}+e^{47}}\\
&\text{weights of split torus: } 2 \lambda_7-\lambda_8,-\lambda_7+\lambda_8,-\lambda_7+\lambda_8,-\lambda_7+\lambda_8,\lambda_7,\lambda_7,\lambda_7,\lambda_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{14},e^{26}+e^{35}+e^{47}}\\
&2 \lambda_7-\lambda_8,-2 \lambda_7+\lambda_8+\lambda_6,-\lambda_7+\lambda_8,\lambda_7,\lambda_8-\lambda_6,2 \lambda_7-\lambda_6,\lambda_6,\lambda_8&e_1,e_3,e_4,e_7,e_2,e_5,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{24},e^{15}+e^{36}+e^{47}}\\
&\lambda_8-\lambda_7,\lambda_8-\lambda_7,-\lambda_8+2 \lambda_7,\lambda_7,\frac{1}{2}  \lambda_7,\lambda_8-\frac{1}{2} \lambda_7,\lambda_7,\lambda_8&e_1,e_4,e_2,e_5,e_3,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{13},e^{24},e^{15}+e^{36}+e^{47}}\\
&\lambda_8-\lambda_7,-\lambda_8+2 \lambda_7,\lambda_8-\lambda_7,\frac{1}{2}  \lambda_7,\lambda_7,\lambda_7,\lambda_8-\frac{1}{2} \lambda_7,\lambda_8&e_1,e_2,e_4,e_3,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{13},e^{24},e^{17}+e^{36}+e^{45}}\\
&-\lambda_8+\lambda_7+\lambda_5,\lambda_8-\lambda_5,\lambda_8-\lambda_7,\lambda_7,\frac{1}{2}  \lambda_7,\lambda_5,\lambda_8-\frac{1}{2} \lambda_7,\lambda_8&e_2,e_4,e_1,e_7,e_3,e_5,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,(-1+a_2) e^{12},a_2 e^{13},e^{14}+e^{23},e^{17}+e^{26}+e^{35}}\\
&\lambda_8-\lambda_6,-\lambda_8+\lambda_6+\lambda_7,-\lambda_8+2 \lambda_7,\lambda_8-\lambda_7,\lambda_6,2 \lambda_8-\lambda_6-\lambda_7,\lambda_7,\lambda_8&e_2,e_3,e_4,e_1,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{16}+e^{27}+e^{45}}\\
&-\lambda_7+\lambda_8,-\lambda_7+\lambda_8,-2 \lambda_7+2 \lambda_8,2 \lambda_7-\lambda_8,2 \lambda_7-\lambda_8,\lambda_7,\lambda_7,\lambda_8&e_1,e_2,e_5,e_3,e_4,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},-e^{13},e^{14}+e^{23},e^{16}+e^{27}+e^{45}}\\
&-\lambda_7+\lambda_8,2 \lambda_7-\lambda_8,2 \lambda_7-\lambda_8,-\lambda_7+\lambda_8,\lambda_7,\lambda_7,-2 \lambda_7+2 \lambda_8,\lambda_8&e_1,e_3,e_4,e_2,e_6,e_7,e_5,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{14}+e^{23},e^{25}+e^{37}+e^{46}}\\
&-4 \lambda_7+3 \lambda_8,-\lambda_7+\lambda_8,-5 \lambda_7+4 \lambda_8,5 \lambda_7-3 \lambda_8,2 \lambda_7-\lambda_8,\lambda_7,-2 \lambda_7+2 \lambda_8,\lambda_8&e_1,e_3,e_6,e_4,e_2,e_7,e_5,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{34},e^{13}+e^{24},e^{15}+e^{26}+e^{37}}\\
&-\lambda_8+2 \lambda_7,\lambda_8-\lambda_7,3 \lambda_8-4 \lambda_7,-3 \lambda_8+5 \lambda_7,-2 \lambda_8+4 \lambda_7,\lambda_7,2 \lambda_8-2 \lambda_7,\lambda_8&e_1,e_3,e_2,e_4,e_6,e_7,e_5,e_8\\

\multicolumn{3}{L}{0,0,0,0,a_1 e^{12},e^{14}+e^{23},(1+a_1) e^{13}+e^{24},e^{16}+e^{27}+e^{35}}\\
&\lambda_8-\lambda_7,-\lambda_8+2 \lambda_7,-\lambda_8+2 \lambda_7,\lambda_8-\lambda_7,\lambda_7,\lambda_7,2 \lambda_8-2 \lambda_7,\lambda_8&e_1,e_3,e_4,e_2,e_6,e_7,e_5,e_8\\

\multicolumn{3}{L}{0,0,0,0,a_1 e^{12},-e^{14}+e^{23},(1+a_1) e^{13}+e^{24},e^{16}+e^{27}+e^{35}}\\
&\lambda_8-\lambda_7,-\lambda_8+2 \lambda_7,-\lambda_8+2 \lambda_7,\lambda_8-\lambda_7,\lambda_7,2 \lambda_8-2 \lambda_7,\lambda_7,\lambda_8&e_1,e_3,e_4,e_2,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{15}+e^{36}+e^{47}}\\
&\text{weights of split torus: } \frac{1}{3},\frac{1}{3},\frac{1}{3},\frac{1}{3},\frac{2}{3},\frac{2}{3},\frac{2}{3},1\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{14}-e^{23},e^{13}+e^{24},e^{15}+e^{36}+e^{47}}\\
&\text{weights of split torus: } \frac{1}{3},\frac{1}{3},\frac{1}{3},\frac{1}{3},\frac{2}{3},\frac{2}{3},\frac{2}{3},1\\

\multicolumn{3}{L}{0,0,0,0,-e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{15}+e^{36}+e^{47}}\\
&\text{weights of split torus: } \frac{1}{3},\frac{1}{3},\frac{1}{3},\frac{1}{3},\frac{2}{3},\frac{2}{3},\frac{2}{3},1\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{24},e^{15}+e^{37}+e^{46}}\\
&\text{weights of split torus: } \frac{1}{3},\frac{1}{3},\frac{1}{3},\frac{1}{3},\frac{2}{3},\frac{2}{3},\frac{2}{3},1\\

\multicolumn{3}{L}{0,0,0,0,e^{12},-e^{14}+e^{23},e^{13}+e^{24},e^{15}+e^{37}+e^{46}}\\
&\text{weights of split torus: } \frac{1}{3},\frac{1}{3},\frac{1}{3},\frac{1}{3},\frac{2}{3},\frac{2}{3},\frac{2}{3},1\\

\multicolumn{3}{L}{0,0,0,0,e^{14}+e^{23},a_1 e^{13}+e^{24},(-1+a_1) e^{12}+e^{34},e^{15}+e^{26}+e^{37}}\\
&\text{weights of split torus: } \frac{1}{3},\frac{1}{3},\frac{1}{3},\frac{1}{3},\frac{2}{3},\frac{2}{3},\frac{2}{3},1\\

\multicolumn{3}{L}{0,0,0,0,e^{14}+e^{23},a_1 e^{13}-e^{24},(-1+a_1) e^{12}+e^{34},e^{15}+e^{26}+e^{37}}\\
&\text{weights of split torus: } \frac{1}{3},\frac{1}{3},\frac{1}{3},\frac{1}{3},\frac{2}{3},\frac{2}{3},\frac{2}{3},1\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{23},e^{14}}\\
&\frac{1}{2} \lambda_5+\frac{1}{2} \lambda_6-\frac{1}{2} \lambda_7,-\frac{1}{2} \lambda_5+\frac{1}{2} \lambda_6+\frac{1}{2} \lambda_7,\lambda_6,\lambda_8-\frac{1}{2} \lambda_5-\frac{1}{2} \lambda_6+\frac{1}{2} \lambda_7,\lambda_8,\frac{1}{2} \lambda_5-\frac{1}{2} \lambda_6+\frac{1}{2} \lambda_7,\lambda_5,\lambda_7&e_1,e_3,e_6,e_4,e_8,e_2,e_5,e_7\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{24},e^{34}}\\
&-\lambda_4+\lambda_8,\lambda_6+\lambda_4-\lambda_8,\lambda_6,\lambda_4,\lambda_8,-\lambda_4+\lambda_7,\lambda_7,\lambda_6+\lambda_7-\lambda_8&e_3,e_1,e_6,e_4,e_8,e_2,e_7,e_5\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{13},e^{24},e^{14}+e^{23}}\\
&\frac{1}{2} \lambda_7-\frac{1}{2} \lambda_8+\frac{1}{2} \lambda_5,-\frac{1}{2} \lambda_7+\frac{1}{2} \lambda_8+\frac{1}{2} \lambda_5,-\frac{1}{2} \lambda_7+\frac{3}{2} \lambda_8-\frac{1}{2} \lambda_5,-\lambda_7+2 \lambda_8,\lambda_5,\frac{1}{2} \lambda_7+\frac{1}{2} \lambda_8-\frac{1}{2} \lambda_5,\lambda_7,\lambda_8&e_2,e_1,e_3,e_6,e_5,e_4,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{34},e^{14}+e^{23},e^{13}+e^{24}}\\
&\frac{1}{2}  \lambda_6,\frac{1}{2}  \lambda_6,\lambda_8-\frac{1}{2} \lambda_6,\lambda_8-\frac{1}{2} \lambda_6,\lambda_8,\lambda_8,2 \lambda_8-\lambda_6,\lambda_6&e_3,e_4,e_1,e_2,e_7,e_8,e_5,e_6\\

\multicolumn{3}{L}{0,0,0,0,e^{12},e^{34},-e^{14}+e^{23},e^{13}+e^{24}}\\
&\frac{1}{2}  \lambda_6,\frac{1}{2}  \lambda_6,\lambda_8-\frac{1}{2} \lambda_6,\lambda_8-\frac{1}{2} \lambda_6,\lambda_8,\lambda_8,\lambda_6,2 \lambda_8-\lambda_6&e_3,e_4,e_1,e_2,e_7,e_8,e_6,e_5\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{16},e^{17}}\\
&\lambda_5,\lambda_8-\lambda_7,\lambda_3,-2 \lambda_8+3 \lambda_7,-\lambda_8+2 \lambda_7,\lambda_7,\lambda_8,\lambda_4&e_5,e_1,e_3,e_2,e_6,e_7,e_8,e_4\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{16},e^{17}+e^{34}}\\
&-\lambda_4+\lambda_8,-\lambda_7+\lambda_8,3 \lambda_7-2 \lambda_8,\lambda_4,2 \lambda_7-\lambda_8,\lambda_7,\lambda_8,\lambda_5&e_3,e_1,e_2,e_4,e_6,e_7,e_8,e_5\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{16},e^{17}+e^{23}}\\
&\lambda_5,-3 \lambda_7+3 \lambda_8,-\lambda_7+\lambda_8,3 \lambda_7-2 \lambda_8,2 \lambda_7-\lambda_8,\lambda_4,\lambda_7,\lambda_8&e_5,e_3,e_1,e_2,e_6,e_4,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{16},e^{17}+e^{26}}\\
&\lambda_3,\frac{2}{5}  \lambda_8,\lambda_4,\lambda_5,\frac{1}{5}  \lambda_8,\frac{3}{5}  \lambda_8,\frac{4}{5}  \lambda_8,\lambda_8&e_3,e_2,e_4,e_5,e_1,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{16},e^{17}+e^{23}+e^{45}}\\
&\lambda_8-\lambda_5,-3 \lambda_7+3 \lambda_8,-\lambda_7+\lambda_8,3 \lambda_7-2 \lambda_8,2 \lambda_7-\lambda_8,\lambda_5,\lambda_7,\lambda_8&e_4,e_3,e_1,e_2,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{16},e^{17}+e^{26}+e^{34}}\\
&\lambda_4,\frac{2}{5}  \lambda_8,\lambda_5,-\lambda_4+\lambda_8,\frac{1}{5}  \lambda_8,\frac{3}{5}  \lambda_8,\frac{4}{5}  \lambda_8,\lambda_8&e_4,e_2,e_5,e_3,e_1,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,-e^{12},e^{16}+e^{23},e^{17}+e^{36}}\\
&\lambda_5,\lambda_8-\lambda_7,2 \lambda_8-2 \lambda_7,-2 \lambda_8+3 \lambda_7,-\lambda_8+2 \lambda_7,\lambda_7,\lambda_8,\lambda_4&e_5,e_1,e_3,e_2,e_6,e_7,e_8,e_4\\

\multicolumn{3}{L}{0,0,0,0,0,-e^{12},e^{16}+e^{23},e^{17}+e^{36}+e^{45}}\\
&-\lambda_5+\lambda_8,-2 \lambda_7+2 \lambda_8,-\lambda_7+\lambda_8,3 \lambda_7-2 \lambda_8,2 \lambda_7-\lambda_8,\lambda_5,\lambda_7,\lambda_8&e_4,e_3,e_1,e_2,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{13}+e^{26},e^{14}+e^{27}+e^{36}}\\
&-2 \lambda_7+2 \lambda_8,-\lambda_7+\lambda_8,-3 \lambda_7+3 \lambda_8,3 \lambda_7-2 \lambda_8,2 \lambda_7-\lambda_8,\lambda_7,\lambda_8,\lambda_5&e_3,e_2,e_4,e_1,e_6,e_7,e_8,e_5\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{16},e^{26}}\\
&\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,\lambda_3,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,\lambda_4,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_7,\lambda_8,\lambda_5&e_1,e_3,e_2,e_4,e_6,e_7,e_8,e_5\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{16},e^{13}+e^{26}}\\
&\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,\lambda_4,\lambda_5,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,-\frac{2}{3} \lambda_7+\frac{4}{3} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_7,\lambda_8&e_1,e_4,e_5,e_2,e_3,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{16},e^{26}+e^{34}}\\
&\lambda_4,\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,-\lambda_4+\lambda_8,\lambda_5,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_7,\lambda_8&e_4,e_1,e_3,e_5,e_2,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{16}+e^{23},e^{13}+e^{26}}\\
&\lambda_4,\frac{1}{3}  \lambda_8,\frac{1}{3}  \lambda_8,\frac{2}{3}  \lambda_8,\frac{2}{3}  \lambda_8,\lambda_8,\lambda_8,\lambda_5&e_4,e_1,e_2,e_3,e_6,e_7,e_8,e_5\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},-e^{16}+e^{23},e^{13}+e^{26}}\\
&\frac{1}{3}  \lambda_8,\frac{1}{3}  \lambda_8,\lambda_5,\lambda_4,\frac{2}{3}  \lambda_8,\frac{2}{3}  \lambda_8,\lambda_8,\lambda_8&e_1,e_2,e_5,e_4,e_3,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{13}+e^{26},e^{16}+e^{34}}\\
&\frac{4}{3} \lambda_7-\frac{2}{3} \lambda_8,\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,-\frac{4}{3} \lambda_7+\frac{5}{3} \lambda_8,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,\lambda_5,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_7,\lambda_8&e_3,e_2,e_4,e_1,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{16}+e^{34},e^{26}+e^{35}}\\
&-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_5,\lambda_7-\lambda_8+\lambda_5,\lambda_8-\lambda_5,\lambda_7,\lambda_8&e_2,e_1,e_6,e_5,e_4,e_3,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{16}+e^{23},e^{14}+e^{26}}\\
&-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,-\frac{2}{3} \lambda_7+\frac{4}{3} \lambda_8,\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_8,\lambda_5,\frac{4}{3} \lambda_7-\frac{2}{3} \lambda_8,\lambda_7&e_2,e_4,e_1,e_6,e_8,e_5,e_3,e_7\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{16},e^{13}+e^{26}+e^{45}}\\
&-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,-\frac{2}{3} \lambda_7+\frac{4}{3} \lambda_8,\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_8-\lambda_5,\lambda_7,\lambda_5,\lambda_8&e_2,e_3,e_1,e_6,e_4,e_7,e_5,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{13}+e^{26},e^{16}+e^{45}}\\
&-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,\lambda_8-\lambda_5,\lambda_5,\frac{4}{3} \lambda_7-\frac{2}{3} \lambda_8,\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_7,\lambda_8&e_1,e_4,e_5,e_3,e_2,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{16}+e^{34},e^{13}+e^{26}+e^{45}}\\
&-\frac{1}{3} \lambda_8+\frac{2}{3} \lambda_7,\frac{2}{3} \lambda_8-\frac{1}{3} \lambda_7,\frac{1}{3} \lambda_8+\frac{1}{3} \lambda_7,\frac{4}{3} \lambda_8-\frac{2}{3} \lambda_7,\frac{7}{3} \lambda_8-\frac{5}{3} \lambda_7,-\frac{4}{3} \lambda_8+\frac{5}{3} \lambda_7,\lambda_8,\lambda_7&e_1,e_2,e_6,e_3,e_5,e_4,e_8,e_7\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{13}+e^{26},e^{16}+e^{23}+e^{45}}\\
&\lambda_8-\lambda_5,\frac{1}{3}  \lambda_8,\frac{1}{3}  \lambda_8,\frac{2}{3}  \lambda_8,\frac{2}{3}  \lambda_8,\lambda_5,\lambda_8,\lambda_8&e_4,e_1,e_2,e_3,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},-e^{13}+e^{26},e^{16}+e^{23}+e^{45}}\\
&\lambda_8-\lambda_5,\frac{1}{3}  \lambda_8,\frac{1}{3}  \lambda_8,\frac{2}{3}  \lambda_8,\frac{2}{3}  \lambda_8,\lambda_5,\lambda_8,\lambda_8&e_4,e_1,e_2,e_3,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{13}+e^{26},e^{16}+e^{24}+e^{35}}\\
&-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,-\frac{4}{3} \lambda_7+\frac{5}{3} \lambda_8,\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,-\frac{2}{3} \lambda_7+\frac{4}{3} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\frac{4}{3} \lambda_7-\frac{2}{3} \lambda_8,\lambda_7,\lambda_8&e_1,e_5,e_2,e_4,e_6,e_3,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{16}+e^{24}+e^{35},e^{13}+e^{26}+e^{45}}\\
&\text{weights of split torus: } \frac{1}{3},\frac{1}{3},\frac{2}{3},\frac{2}{3},\frac{1}{3},\frac{2}{3},1,1\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{13},e^{16}}\\
&\lambda_6+\lambda_7-\lambda_8,2 \lambda_6-\lambda_8,\lambda_4,\lambda_5,-\lambda_6+\lambda_8,\lambda_6,\lambda_7,\lambda_8&e_3,e_2,e_4,e_5,e_1,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{13},e^{26}}\\
&\lambda_8-\lambda_6,-\lambda_8+2 \lambda_6,\lambda_4,\lambda_7+\lambda_8-2 \lambda_6,\lambda_7,\lambda_5,\lambda_6,\lambda_8&e_2,e_1,e_4,e_3,e_7,e_5,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{34},e^{16}}\\
&\lambda_8-\lambda_6,\lambda_4,-\lambda_8+2 \lambda_6,\lambda_5,\lambda_7-\lambda_4,\lambda_7,\lambda_6,\lambda_8&e_1,e_4,e_2,e_5,e_3,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{13},e^{16}+e^{23}}\\
&\lambda_5,\frac{1}{3}  \lambda_7,\frac{2}{3}  \lambda_7,\lambda_7,\lambda_8-\frac{2}{3} \lambda_7,\lambda_8-\frac{1}{3} \lambda_7,\lambda_8,\lambda_4&e_5,e_1,e_3,e_7,e_2,e_6,e_8,e_4\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{13},e^{16}+e^{34}}\\
&-\lambda_6+\lambda_8,-\lambda_6-\lambda_7+2 \lambda_8,\lambda_6+\lambda_7-\lambda_8,\lambda_7,2 \lambda_6-\lambda_8,\lambda_6,\lambda_5,\lambda_8&e_1,e_4,e_3,e_7,e_2,e_6,e_5,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{13},e^{26}+e^{34}}\\
&-2 \lambda_6+\lambda_7+\lambda_8,2 \lambda_6-\lambda_8,\lambda_7,\lambda_5,-\lambda_6+\lambda_8,\lambda_6,2 \lambda_6-\lambda_7,\lambda_8&e_3,e_1,e_7,e_5,e_2,e_6,e_4,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{13}+e^{24},e^{16}}\\
&2 \lambda_6-\lambda_8,\lambda_6+\lambda_7-\lambda_8,-2 \lambda_6+\lambda_7+\lambda_8,-\lambda_6+\lambda_8,\lambda_7,\lambda_6,\lambda_8,\lambda_5&e_2,e_3,e_4,e_1,e_7,e_6,e_8,e_5\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{34},e^{13}+e^{26}}\\
&2 \lambda_6-\lambda_8,-2 \lambda_6+2 \lambda_8,2 \lambda_6+\lambda_7-2 \lambda_8,\lambda_7,-\lambda_6+\lambda_8,\lambda_6,\lambda_8,\lambda_5&e_1,e_3,e_4,e_7,e_2,e_6,e_8,e_5\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{34},e^{16}+e^{35}}\\
&\lambda_8-\lambda_6,-\lambda_8+2 \lambda_6,\lambda_7-\lambda_8+\lambda_5,\lambda_8-\lambda_5,\lambda_7,\lambda_5,\lambda_6,\lambda_8&e_1,e_2,e_4,e_3,e_7,e_5,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{13}+e^{45},e^{16}}\\
&-\lambda_5+\lambda_7,\lambda_5,-\lambda_8+\lambda_6+\lambda_7,\lambda_8-\lambda_6,\lambda_7,-\lambda_8+2 \lambda_6,\lambda_6,\lambda_8&e_4,e_5,e_3,e_1,e_7,e_2,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{13}+e^{45},e^{26}}\\
&\lambda_5,-\lambda_6+\lambda_8,-\lambda_5+\lambda_7,2 \lambda_6-\lambda_8,\lambda_6,-2 \lambda_6+\lambda_7+\lambda_8,\lambda_7,\lambda_8&e_5,e_2,e_4,e_1,e_6,e_3,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{13},e^{14}+e^{26}}\\
&2 \lambda_6-\lambda_8,-2 \lambda_6+2 \lambda_8,-2 \lambda_6+\lambda_7+\lambda_8,\lambda_7,\lambda_5,-\lambda_6+\lambda_8,\lambda_6,\lambda_8&e_1,e_4,e_3,e_7,e_5,e_2,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{13},e^{16}+e^{24}}\\
&-2 \lambda_6+2 \lambda_8,2 \lambda_6-\lambda_8,\lambda_6+\lambda_7-\lambda_8,-\lambda_6+\lambda_8,\lambda_7,\lambda_6,\lambda_8,\lambda_5&e_4,e_2,e_3,e_1,e_7,e_6,e_8,e_5\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{13},e^{16}+e^{45}}\\
&\lambda_6+\lambda_7-\lambda_8,\lambda_8-\lambda_5,2 \lambda_6-\lambda_8,-\lambda_6+\lambda_8,\lambda_7,\lambda_5,\lambda_6,\lambda_8&e_3,e_4,e_2,e_1,e_7,e_5,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{13},e^{26}+e^{45}}\\
&-\lambda_8+2 \lambda_6,\lambda_8-\lambda_6,\lambda_7+\lambda_8-2 \lambda_6,\lambda_7,\lambda_5,\lambda_6,\lambda_8-\lambda_5,\lambda_8&e_1,e_2,e_3,e_7,e_5,e_6,e_4,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{34},e^{15}+e^{26}}\\
&\lambda_4,-\lambda_8+2 \lambda_6,\lambda_7-\lambda_4,\lambda_7,\lambda_8-\lambda_6,2 \lambda_8-2 \lambda_6,\lambda_6,\lambda_8&e_4,e_1,e_3,e_7,e_2,e_5,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{13}+e^{24},e^{16}+e^{34}}\\
&\lambda_5,2 \lambda_8-2 \lambda_7,-3 \lambda_8+4 \lambda_7,-\lambda_8+2 \lambda_7,3 \lambda_8-3 \lambda_7,-2 \lambda_8+3 \lambda_7,\lambda_8,\lambda_7&e_5,e_1,e_2,e_6,e_4,e_3,e_8,e_7\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{13}+e^{45},e^{16}+e^{34}}\\
&-\lambda_6+\lambda_8,2 \lambda_6-\lambda_8,\lambda_6,\lambda_6+2 \lambda_7-2 \lambda_8,\lambda_6+\lambda_7-\lambda_8,-\lambda_6-\lambda_7+2 \lambda_8,\lambda_7,\lambda_8&e_1,e_2,e_6,e_5,e_3,e_4,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{13}+e^{45},e^{26}+e^{34}}\\
&-\lambda_6+\lambda_8,-2 \lambda_6+2 \lambda_7,2 \lambda_6-\lambda_8,\lambda_6,-2 \lambda_6+\lambda_7+\lambda_8,2 \lambda_6-\lambda_7,\lambda_7,\lambda_8&e_2,e_5,e_1,e_6,e_3,e_4,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{26}}\\
&-\frac{2}{3} \lambda_7+\lambda_8,\frac{1}{3}  \lambda_7,\lambda_5,\frac{5}{3} \lambda_7-\lambda_8,\frac{2}{3}  \lambda_7,-\frac{1}{3} \lambda_7+\lambda_8,\lambda_7,\lambda_8&e_1,e_2,e_5,e_4,e_3,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{13}+e^{24},e^{16}+e^{35}}\\
&2 \lambda_6-\lambda_8,-2 \lambda_6+\lambda_7+\lambda_8,\lambda_6+\lambda_7-\lambda_8,-\lambda_6-\lambda_7+2 \lambda_8,-\lambda_6+\lambda_8,\lambda_7,\lambda_6,\lambda_8&e_2,e_4,e_3,e_5,e_1,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{14}+e^{23},e^{16}+e^{35}}\\
&\lambda_7-\lambda_8+\lambda_6,\lambda_7+\lambda_8-2 \lambda_6,-\lambda_8+2 \lambda_6,-\lambda_7+2 \lambda_6,\lambda_8-\lambda_6,\lambda_6,\lambda_7,\lambda_8&e_4,e_3,e_2,e_5,e_1,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{34},e^{13}+e^{26}+e^{45}}\\
&-\lambda_7+3 \lambda_8-2 \lambda_6,-\lambda_8+2 \lambda_6,2 \lambda_8-2 \lambda_6,\lambda_8-\lambda_6,\lambda_7-2 \lambda_8+2 \lambda_6,\lambda_7,\lambda_6,\lambda_8&e_5,e_1,e_3,e_2,e_4,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{14}+e^{35},e^{13}+e^{26}}\\
&\lambda_8-2 \lambda_6+\lambda_7,-\lambda_8+2 \lambda_6,2 \lambda_8-2 \lambda_6,-2 \lambda_8+2 \lambda_6+\lambda_7,\lambda_8-\lambda_6,\lambda_7,\lambda_6,\lambda_8&e_4,e_1,e_3,e_5,e_2,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{13}+e^{45},e^{16}+e^{23}}\\
&\frac{2}{3}  \lambda_7,\lambda_7-\lambda_5,\lambda_5,\frac{1}{3}  \lambda_7,\lambda_7,-\frac{2}{3} \lambda_7+\lambda_8,-\frac{1}{3} \lambda_7+\lambda_8,\lambda_8&e_3,e_4,e_5,e_1,e_7,e_2,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{14}+e^{35},e^{16}+e^{23}}\\
&-\lambda_8+2 \lambda_6,\lambda_8-\lambda_6,\lambda_7-2 \lambda_8+2 \lambda_6,2 \lambda_8-2 \lambda_6,\lambda_7-\lambda_8+\lambda_6,\lambda_6,\lambda_7,\lambda_8&e_2,e_1,e_5,e_3,e_4,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{13},e^{14}+e^{26}+e^{35}}\\
&\lambda_7+\lambda_8-2 \lambda_6,-\lambda_7+2 \lambda_6,-\lambda_8+2 \lambda_6,\lambda_7,\lambda_8-\lambda_6,\lambda_6,2 \lambda_8-2 \lambda_6,\lambda_8&e_3,e_5,e_1,e_7,e_2,e_6,e_4,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{13},e^{16}+e^{23}+e^{45}}\\
&-\lambda_5+\lambda_8,\frac{2}{3}  \lambda_7,\lambda_5,\frac{1}{3}  \lambda_7,\lambda_7,-\frac{2}{3} \lambda_7+\lambda_8,-\frac{1}{3} \lambda_7+\lambda_8,\lambda_8&e_4,e_3,e_5,e_1,e_7,e_2,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{13},e^{16}+e^{24}+e^{35}}\\
&-\lambda_8+2 \lambda_6,2 \lambda_8-2 \lambda_6,\lambda_8-\lambda_6,\lambda_7-\lambda_8+\lambda_6,\lambda_7,-\lambda_7+2 \lambda_8-\lambda_6,\lambda_6,\lambda_8&e_2,e_4,e_1,e_3,e_7,e_5,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{13}+e^{24},e^{15}+e^{26}}\\
&\lambda_7-\lambda_8+\lambda_6,\lambda_7+\lambda_8-2 \lambda_6,\lambda_8-\lambda_6,-\lambda_8+2 \lambda_6,\lambda_7,2 \lambda_8-2 \lambda_6,\lambda_6,\lambda_8&e_4,e_3,e_2,e_1,e_7,e_5,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{13}+e^{45},e^{14}+e^{26}+e^{35}}\\
&\lambda_8-\lambda_6,2 \lambda_8-2 \lambda_6,2 \lambda_8-2 \lambda_6,-\lambda_8+2 \lambda_6,-\lambda_8+2 \lambda_6,\lambda_6,\lambda_8,\lambda_8&e_2,e_3,e_4,e_1,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},-e^{13}+e^{45},e^{14}+e^{26}+e^{35}}\\
&-\lambda_6+\lambda_8,2 \lambda_6-\lambda_8,2 \lambda_6-\lambda_8,-2 \lambda_6+2 \lambda_8,-2 \lambda_6+2 \lambda_8,\lambda_6,\lambda_8,\lambda_8&e_2,e_1,e_5,e_3,e_4,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{13}+e^{45},e^{16}+e^{24}+e^{35}}\\
&\frac{2}{3} \lambda_7-\frac{1}{3} \lambda_8,-\frac{4}{3} \lambda_7+\frac{5}{3} \lambda_8,\frac{4}{3} \lambda_7-\frac{2}{3} \lambda_8,-\frac{2}{3} \lambda_7+\frac{4}{3} \lambda_8,-\frac{1}{3} \lambda_7+\frac{2}{3} \lambda_8,\frac{1}{3} \lambda_7+\frac{1}{3} \lambda_8,\lambda_7,\lambda_8&e_1,e_2,e_4,e_6,e_5,e_3,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{13}+e^{24},e^{14}+e^{26}+e^{35}}\\
&\frac{2}{3}  \lambda_7,\frac{5}{3} \lambda_7-\lambda_8,-\frac{2}{3} \lambda_7+\lambda_8,-\frac{5}{3} \lambda_7+2 \lambda_8,\frac{1}{3}  \lambda_7,-\frac{1}{3} \lambda_7+\lambda_8,\lambda_7,\lambda_8&e_4,e_3,e_1,e_5,e_2,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{13}+e^{24},e^{15}+e^{26}+e^{34}}\\
&-3 \lambda_7+3 \lambda_8,-4 \lambda_7+4 \lambda_8,-2 \lambda_7+2 \lambda_8,4 \lambda_7-3 \lambda_8,3 \lambda_7-2 \lambda_8,\lambda_7,2 \lambda_7-\lambda_8,\lambda_8&e_3,e_5,e_2,e_1,e_4,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{13},e^{17}+e^{26}}\\
&2 \lambda_7-\lambda_8,\lambda_4,\frac{1}{2}  \lambda_7,-\lambda_7+\lambda_8,-\frac{1}{2} \lambda_7+\lambda_8,\lambda_5,\lambda_7,\lambda_8&e_3,e_4,e_2,e_1,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{13},e^{26}+e^{37}}\\
&\lambda_4,-\lambda_7+\lambda_8,-\lambda_7+\lambda_8,2 \lambda_7-\lambda_8,\lambda_7,\lambda_7,\lambda_5,\lambda_8&e_4,e_2,e_3,e_1,e_6,e_7,e_5,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,-e^{12},e^{13},e^{26}+e^{37}}\\
&\lambda_5,\lambda_8-\lambda_7,\lambda_8-\lambda_7,-\lambda_8+2 \lambda_7,\lambda_7,\lambda_7,\lambda_4,\lambda_8&e_5,e_2,e_3,e_1,e_6,e_7,e_4,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{13},e^{27}+e^{36}}\\
&\lambda_6+\lambda_7-\lambda_8,-\lambda_7+\lambda_8,\lambda_6,\lambda_4,-\lambda_6+\lambda_8,\lambda_7,\lambda_8,\lambda_5&e_1,e_2,e_6,e_4,e_3,e_7,e_8,e_5\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{13},e^{14}+e^{26}+e^{37}}\\
&2 \lambda_7-\lambda_8,\lambda_5,-\lambda_7+\lambda_8,-\lambda_7+\lambda_8,\lambda_7,-2 \lambda_7+2 \lambda_8,\lambda_7,\lambda_8&e_1,e_5,e_2,e_3,e_6,e_4,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,-e^{12},e^{13},e^{14}+e^{26}+e^{37}}\\
&-\lambda_7+\lambda_8,-\lambda_7+\lambda_8,\lambda_5,2 \lambda_7-\lambda_8,\lambda_7,-2 \lambda_7+2 \lambda_8,\lambda_7,\lambda_8&e_2,e_3,e_5,e_1,e_6,e_4,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{13},e^{16}+e^{24}+e^{37}}\\
&3 \lambda_8-4 \lambda_7,-2 \lambda_8+4 \lambda_7,\lambda_8-\lambda_7,\lambda_5,-\lambda_8+2 \lambda_7,2 \lambda_8-2 \lambda_7,\lambda_7,\lambda_8&e_2,e_4,e_3,e_5,e_1,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{13},e^{14}+e^{27}+e^{36}}\\
&\lambda_5,-\lambda_7+\lambda_8,\lambda_8-\lambda_6,\lambda_7-\lambda_8+\lambda_6,\lambda_7,-\lambda_7+2 \lambda_8-\lambda_6,\lambda_6,\lambda_8&e_5,e_2,e_3,e_1,e_7,e_4,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{13},e^{17}+e^{26}+e^{45}}\\
&\lambda_8-\lambda_7,\lambda_5,-\lambda_5+\lambda_8,-\lambda_8+2 \lambda_7,\frac{1}{2}  \lambda_7,\lambda_8-\frac{1}{2} \lambda_7,\lambda_7,\lambda_8&e_1,e_5,e_4,e_3,e_2,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{13},e^{26}+e^{37}+e^{45}}\\
&\lambda_5,\lambda_8-\lambda_7,\lambda_8-\lambda_7,-\lambda_8+2 \lambda_7,\lambda_7,\lambda_8-\lambda_5,\lambda_7,\lambda_8&e_5,e_2,e_3,e_1,e_6,e_4,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,-e^{12},e^{13},e^{26}+e^{37}+e^{45}}\\
&2 \lambda_7-\lambda_8,\lambda_8-\lambda_5,\lambda_5,-\lambda_7+\lambda_8,-\lambda_7+\lambda_8,\lambda_7,\lambda_7,\lambda_8&e_1,e_4,e_5,e_2,e_3,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{13},e^{27}+e^{36}+e^{45}}\\
&\lambda_7-\lambda_8+\lambda_6,-\lambda_7+\lambda_8,\lambda_8-\lambda_6,\lambda_7,\lambda_5,\lambda_8-\lambda_5,\lambda_6,\lambda_8&e_1,e_2,e_3,e_7,e_5,e_4,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{34},e^{16}+e^{37}}\\
&-\lambda_7+\lambda_8,\lambda_5,-\lambda_8+2 \lambda_6,\lambda_8-\lambda_6,2 \lambda_7-\lambda_8,\lambda_7,\lambda_6,\lambda_8&e_3,e_5,e_2,e_1,e_4,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,-e^{12},e^{14}+e^{23},e^{17}+e^{36}}\\
&\lambda_8-\lambda_6,\lambda_5,\lambda_8-\lambda_7,-\lambda_8+2 \lambda_7,-\lambda_8+\lambda_6+\lambda_7,\lambda_6,\lambda_7,\lambda_8&e_3,e_5,e_1,e_4,e_2,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{34},e^{13}+e^{26}+e^{47}}\\
&-\lambda_7+\lambda_8,\lambda_5,2 \lambda_7-\lambda_8,\lambda_7,-2 \lambda_7+2 \lambda_8,\lambda_7-\frac{1}{2} \lambda_8,-\lambda_7+\frac{3}{2} \lambda_8,\lambda_8&e_4,e_5,e_3,e_7,e_1,e_2,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{34},e^{15}+e^{26}+e^{37}}\\
&-\lambda_8+2 \lambda_6,\lambda_8-\lambda_6,\lambda_6,2 \lambda_8-2 \lambda_6,\lambda_8-\lambda_7,-\lambda_8+2 \lambda_7,\lambda_7,\lambda_8&e_1,e_2,e_6,e_5,e_3,e_4,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{16}+e^{27}}\\
&2 \lambda_7-\lambda_8,2 \lambda_7-\lambda_8,-\lambda_7+\lambda_8,\lambda_5,-\lambda_7+\lambda_8,\lambda_7,\lambda_7,\lambda_8&e_3,e_4,e_1,e_5,e_2,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,-e^{14}+e^{23},e^{13}+e^{24},e^{16}+e^{27}}\\
&2 \lambda_7-\lambda_8,2 \lambda_7-\lambda_8,-\lambda_7+\lambda_8,\lambda_5,-\lambda_7+\lambda_8,\lambda_7,\lambda_7,\lambda_8&e_3,e_4,e_1,e_5,e_2,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{13}+e^{24},e^{14}+e^{27}+e^{36}}\\
&-2 \lambda_7+2 \lambda_8,-\lambda_7+\lambda_8,-3 \lambda_7+3 \lambda_8,3 \lambda_7-2 \lambda_8,2 \lambda_7-\lambda_8,\lambda_7,\lambda_8,\lambda_5&e_1,e_2,e_6,e_3,e_4,e_7,e_8,e_5\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{13}+e^{24},e^{15}+e^{27}+e^{36}}\\
&\lambda_7-\lambda_8+\lambda_6,-\lambda_7+\lambda_8,\lambda_8-\lambda_6,\lambda_6,2 \lambda_7-\lambda_8,\lambda_7,-\lambda_7+2 \lambda_8-\lambda_6,\lambda_8&e_1,e_2,e_3,e_6,e_4,e_7,e_5,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,-e^{12},e^{13}+e^{24},e^{17}+e^{35}+e^{46}}\\
&-\lambda_8+2 \lambda_7,\lambda_8-\lambda_7,-\lambda_8+\lambda_6+\lambda_7,2 \lambda_8-2 \lambda_7,\lambda_8-\lambda_6,\lambda_7,\lambda_6,\lambda_8&e_3,e_1,e_2,e_5,e_4,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{13}+e^{24},-e^{12}+e^{34},e^{16}+e^{23}+e^{47}}\\
&\frac{1}{4}  \lambda_8,\frac{1}{4}  \lambda_8,\frac{1}{2}  \lambda_8,\lambda_5,\frac{1}{2}  \lambda_8,\frac{3}{4}  \lambda_8,\frac{3}{4}  \lambda_8,\lambda_8&e_1,e_4,e_2,e_5,e_3,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,-e^{13}+e^{24},-e^{12}+e^{34},e^{16}+e^{23}+e^{47}}\\
&\frac{1}{4}  \lambda_8,\frac{1}{4}  \lambda_8,\frac{1}{2}  \lambda_8,\lambda_5,\frac{1}{2}  \lambda_8,\frac{3}{4}  \lambda_8,\frac{3}{4}  \lambda_8,\lambda_8&e_1,e_4,e_2,e_5,e_3,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{13}+e^{24},e^{12}+e^{34},e^{15}+e^{26}+e^{37}}\\
&\lambda_8-\lambda_7,-\lambda_8+2 \lambda_7,-\lambda_8+2 \lambda_7,\lambda_8-\lambda_7,\lambda_7,2 \lambda_8-2 \lambda_7,\lambda_7,\lambda_8&e_2,e_1,e_4,e_3,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{13}-e^{24},e^{12}+e^{34},e^{15}+e^{26}+e^{37}}\\
&-\lambda_7+\lambda_8,2 \lambda_7-\lambda_8,2 \lambda_7-\lambda_8,-\lambda_7+\lambda_8,\lambda_7,-2 \lambda_7+2 \lambda_8,\lambda_7,\lambda_8&e_2,e_1,e_4,e_3,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{13}+e^{24},e^{12}+e^{34},e^{15}+e^{27}+e^{36}}\\
&-\lambda_7+\lambda_8,2 \lambda_7-\lambda_8,2 \lambda_7-\lambda_8,-\lambda_7+\lambda_8,\lambda_7,\lambda_7,-2 \lambda_7+2 \lambda_8,\lambda_8&e_2,e_1,e_4,e_3,e_6,e_7,e_5,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,-e^{13}+e^{24},e^{12}+e^{34},e^{15}+e^{27}+e^{36}}\\
&-\lambda_7+\lambda_8,2 \lambda_7-\lambda_8,2 \lambda_7-\lambda_8,-\lambda_7+\lambda_8,\lambda_7,-2 \lambda_7+2 \lambda_8,\lambda_7,\lambda_8&e_2,e_1,e_4,e_3,e_6,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{14}+e^{23},e^{13}+e^{25},e^{16}+e^{27}}\\
&-\lambda_8+\lambda_6+\lambda_7,-\lambda_8+2 \lambda_6,-\lambda_8+2 \lambda_7,\lambda_8-\lambda_6,\lambda_8-\lambda_7,\lambda_7,\lambda_6,\lambda_8&e_3,e_4,e_5,e_1,e_2,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{13}+e^{24},e^{12}+e^{35},e^{14}+e^{26}+e^{37}}\\
&\frac{1}{3}  \lambda_7,-\lambda_7+\lambda_8,-\frac{2}{3} \lambda_7+\lambda_8,\frac{2}{3}  \lambda_7,2 \lambda_7-\lambda_8,\lambda_7,-\frac{1}{3} \lambda_7+\lambda_8,\lambda_8&e_2,e_3,e_4,e_1,e_5,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{14}+e^{23},e^{13}+e^{25},e^{16}+e^{27}+e^{45}}\\
&-\frac{1}{2} \lambda_8+\lambda_7,-\lambda_8+2 \lambda_7,\lambda_8-\lambda_7,\frac{1}{2}  \lambda_8,2 \lambda_8-2 \lambda_7,\frac{3}{2} \lambda_8-\lambda_7,\lambda_7,\lambda_8&e_1,e_5,e_2,e_3,e_4,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{13},e^{23}}\\
&\lambda_5,-\frac{1}{2} \lambda_8+\frac{1}{2} \lambda_6+\frac{1}{2} \lambda_7,\frac{1}{2} \lambda_8+\frac{1}{2} \lambda_6-\frac{1}{2} \lambda_7,\lambda_6,\frac{1}{2} \lambda_8-\frac{1}{2} \lambda_6+\frac{1}{2} \lambda_7,\lambda_8,\lambda_7,\lambda_4&e_5,e_1,e_2,e_6,e_3,e_8,e_7,e_4\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{13},e^{14}}\\
&\lambda_7+\lambda_4-\lambda_8,\lambda_4,\lambda_5,-\lambda_4+\lambda_8,\lambda_7,\lambda_8,\lambda_6+\lambda_4-\lambda_8,\lambda_6&e_3,e_4,e_5,e_1,e_7,e_8,e_2,e_6\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{13},e^{24}}\\
&-\lambda_4+\lambda_8,\lambda_4,\lambda_4-\lambda_8+\lambda_6,\lambda_8,\lambda_7-\lambda_4+\lambda_8-\lambda_6,\lambda_7,\lambda_5,\lambda_6&e_2,e_4,e_1,e_8,e_3,e_7,e_5,e_6\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{13},e^{14}+e^{23}}\\
&-\frac{1}{2} \lambda_7+\frac{3}{2} \lambda_8-\frac{1}{2} \lambda_6,-\frac{1}{2} \lambda_7+\frac{1}{2} \lambda_8+\frac{1}{2} \lambda_6,\lambda_5,\frac{1}{2} \lambda_7-\frac{1}{2} \lambda_8+\frac{1}{2} \lambda_6,\lambda_6,\frac{1}{2} \lambda_7+\frac{1}{2} \lambda_8-\frac{1}{2} \lambda_6,\lambda_7,\lambda_8&e_4,e_2,e_5,e_1,e_6,e_3,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{34},e^{13}+e^{24}}\\
&\lambda_7-\lambda_4,\lambda_5,\lambda_4,\lambda_7,\lambda_8-\lambda_4,\lambda_8-\lambda_7+\lambda_4,\lambda_8,2 \lambda_8-\lambda_7&e_3,e_5,e_4,e_7,e_2,e_1,e_8,e_6\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{24}}\\
&\lambda_5,\frac{1}{2}  \lambda_6,\frac{1}{2}  \lambda_6,\lambda_8-\frac{1}{2} \lambda_6,\lambda_8-\frac{1}{2} \lambda_6,\lambda_8,\lambda_8,\lambda_6&e_5,e_1,e_2,e_3,e_4,e_7,e_8,e_6\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},-e^{14}+e^{23},e^{13}+e^{24}}\\
&\lambda_8-\frac{1}{2} \lambda_6,\lambda_8-\frac{1}{2} \lambda_6,\frac{1}{2}  \lambda_6,\lambda_5,\frac{1}{2}  \lambda_6,\lambda_8,\lambda_8,\lambda_6&e_3,e_4,e_1,e_5,e_2,e_7,e_8,e_6\\

\multicolumn{3}{L}{0,0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{12}+e^{34}}\\
&\frac{1}{2}  \lambda_8,\frac{1}{2}  \lambda_8,\frac{1}{2}  \lambda_8,\lambda_5,\frac{1}{2}  \lambda_8,\lambda_8,\lambda_8,\lambda_8&e_1,e_2,e_3,e_5,e_4,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{14}+e^{23},-e^{13}+e^{24},e^{12}+e^{34}}\\
&\frac{1}{2}  \lambda_8,\frac{1}{2}  \lambda_8,\frac{1}{2}  \lambda_8,\frac{1}{2}  \lambda_8,\lambda_8,\lambda_8,\lambda_8,\lambda_5&e_1,e_2,e_3,e_4,e_6,e_7,e_8,e_5\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{13},e^{45}}\\
&\lambda_7-\lambda_3,\lambda_5,-\lambda_7+\lambda_6+\lambda_3,\lambda_6,\lambda_3,\lambda_8-\lambda_5,\lambda_7,\lambda_8&e_1,e_5,e_2,e_6,e_3,e_4,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{13},e^{14}+e^{25}}\\
&\lambda_5-\lambda_8+\lambda_6,\lambda_5,-\lambda_5+\lambda_8,-\lambda_5+\lambda_8-\lambda_6+\lambda_7,\lambda_6,-\lambda_5+2 \lambda_8-\lambda_6,\lambda_8,\lambda_7&e_1,e_5,e_2,e_3,e_6,e_4,e_8,e_7\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{13},e^{23}+e^{45}}\\
&\lambda_5,\frac{1}{2} \lambda_8+\frac{1}{2} \lambda_6-\frac{1}{2} \lambda_7,-\frac{1}{2} \lambda_8+\frac{1}{2} \lambda_6+\frac{1}{2} \lambda_7,\lambda_6,\frac{1}{2} \lambda_8-\frac{1}{2} \lambda_6+\frac{1}{2} \lambda_7,\lambda_8-\lambda_5,\lambda_8,\lambda_7&e_5,e_2,e_1,e_6,e_3,e_4,e_8,e_7\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{13},e^{24}+e^{35}}\\
&\lambda_5,\lambda_8-\lambda_5+\lambda_6-\lambda_7,\lambda_5-\lambda_6+\lambda_7,\lambda_8-\lambda_5,\lambda_8,-\lambda_8+\lambda_5+\lambda_7,\lambda_6,\lambda_7&e_5,e_2,e_4,e_3,e_8,e_1,e_6,e_7\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{34},e^{13}+e^{25}}\\
&-\lambda_5+\lambda_8,\lambda_5,\lambda_5+\lambda_6+\lambda_7-2 \lambda_8,-\lambda_5-\lambda_6+2 \lambda_8,\lambda_7,\lambda_5+\lambda_6-\lambda_8,\lambda_6,\lambda_8&e_2,e_5,e_4,e_3,e_7,e_1,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{25}}\\
&\frac{1}{2} \lambda_6-\frac{1}{2} \lambda_7+\frac{1}{2} \lambda_8,-\frac{1}{2} \lambda_6-\frac{1}{2} \lambda_7+\frac{3}{2} \lambda_8,\frac{1}{2} \lambda_6+\frac{1}{2} \lambda_7-\frac{1}{2} \lambda_8,\lambda_6,-\frac{1}{2} \lambda_6+\frac{1}{2} \lambda_7+\frac{1}{2} \lambda_8,\lambda_8,-\frac{1}{2} \lambda_6+\frac{3}{2} \lambda_7-\frac{1}{2} \lambda_8,\lambda_7&e_1,e_5,e_2,e_6,e_3,e_8,e_4,e_7\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{14}+e^{23},e^{13}+e^{45}}\\
&\frac{1}{2} \lambda_6-\frac{1}{2} \lambda_7+\frac{1}{2} \lambda_8,\frac{1}{2} \lambda_6-\frac{3}{2} \lambda_7+\frac{3}{2} \lambda_8,-\frac{1}{2} \lambda_6+\frac{1}{2} \lambda_7+\frac{1}{2} \lambda_8,-\frac{1}{2} \lambda_6+\frac{3}{2} \lambda_7-\frac{1}{2} \lambda_8,\frac{1}{2} \lambda_6+\frac{1}{2} \lambda_7-\frac{1}{2} \lambda_8,\lambda_6,\lambda_7,\lambda_8&e_1,e_5,e_3,e_4,e_2,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{13}+e^{24},e^{15}+e^{34}}\\
&\lambda_8-\lambda_5,-\lambda_7+2 \lambda_8-\lambda_5,\lambda_5,\lambda_7-\lambda_8+\lambda_5,\lambda_8,2 \lambda_7-2 \lambda_8+\lambda_5,\lambda_7,2 \lambda_7-\lambda_8&e_1,e_4,e_5,e_3,e_8,e_2,e_7,e_6\\

\multicolumn{3}{L}{0,0,0,0,0,e^{13}+e^{24},e^{12}+e^{34},e^{15}}\\
&-\lambda_5+\lambda_8,-\lambda_5+\lambda_8,\lambda_5-\lambda_8+\lambda_7,\lambda_5-\lambda_8+\lambda_7,\lambda_5,\lambda_8,\lambda_7,\lambda_7&e_1,e_4,e_2,e_3,e_5,e_8,e_6,e_7\\

\multicolumn{3}{L}{0,0,0,0,0,-e^{13}+e^{24},e^{12}+e^{34},e^{15}}\\
&\lambda_5,-\lambda_5+\lambda_8,-\lambda_5+\lambda_8,\lambda_5+\lambda_7-\lambda_8,\lambda_5+\lambda_7-\lambda_8,\lambda_7,\lambda_7,\lambda_8&e_5,e_1,e_4,e_2,e_3,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{12},e^{14}+e^{35},e^{23}+e^{45}}\\
&\frac{1}{2}  \lambda_6,-\lambda_7+\lambda_8+\frac{1}{2} \lambda_6,\lambda_7-\frac{1}{2} \lambda_6,\lambda_7-\lambda_8+\frac{1}{2} \lambda_6,\lambda_6,\lambda_8-\frac{1}{2} \lambda_6,\lambda_7,\lambda_8&e_5,e_2,e_3,e_1,e_6,e_4,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{14}+e^{23},e^{13}+e^{24},e^{12}+e^{35}}\\
&\frac{1}{2}  \lambda_8,\frac{1}{2}  \lambda_8,-\frac{1}{2} \lambda_8+\lambda_7,-\frac{1}{2} \lambda_8+\lambda_7,\frac{3}{2} \lambda_8-\lambda_7,\lambda_7,\lambda_7,\lambda_8&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,-e^{14}+e^{23},e^{13}+e^{24},e^{12}+e^{35}}\\
&-\lambda_7+\frac{3}{2} \lambda_8,\frac{1}{2}  \lambda_8,\frac{1}{2}  \lambda_8,\lambda_7-\frac{1}{2} \lambda_8,\lambda_7-\frac{1}{2} \lambda_8,\lambda_7,\lambda_7,\lambda_8&e_5,e_1,e_2,e_3,e_4,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,e^{14}+e^{23},e^{13}+e^{25},e^{12}+e^{45}}\\
&-2 \lambda_7+\frac{5}{2} \lambda_8,-\lambda_7+\frac{3}{2} \lambda_8,2 \lambda_7-\frac{3}{2} \lambda_8,\lambda_7-\frac{1}{2} \lambda_8,\lambda_8,\frac{1}{2}  \lambda_8,\lambda_7,-\lambda_7+2 \lambda_8&e_4,e_2,e_5,e_1,e_8,e_3,e_7,e_6\\

\multicolumn{3}{L}{0,0,0,0,0,e^{13}+e^{24},e^{15}+e^{23},e^{14}+e^{25}}\\
&\lambda_8-\lambda_5,\lambda_8-\lambda_5,\lambda_5,\lambda_5,\lambda_5,\lambda_8,\lambda_8,\lambda_8&e_1,e_2,e_3,e_4,e_5,e_6,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,0,e^{12},e^{17}}\\
&\lambda_5,-\lambda_8+2 \lambda_7,\lambda_6,\lambda_3,\lambda_8-\lambda_7,\lambda_7,\lambda_8,\lambda_4&e_5,e_2,e_6,e_3,e_1,e_7,e_8,e_4\\

\multicolumn{3}{L}{0,0,0,0,0,0,e^{12},e^{13}+e^{27}}\\
&\lambda_5,2 \lambda_8-2 \lambda_7,\lambda_8-\lambda_7,-\lambda_8+2 \lambda_7,\lambda_6,\lambda_4,\lambda_7,\lambda_8&e_5,e_3,e_2,e_1,e_6,e_4,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,0,e^{12},e^{17}+e^{34}}\\
&\lambda_8-\lambda_4,\lambda_6,-\lambda_8+2 \lambda_7,\lambda_8-\lambda_7,\lambda_4,\lambda_7,\lambda_8,\lambda_5&e_3,e_6,e_2,e_1,e_4,e_7,e_8,e_5\\

\multicolumn{3}{L}{0,0,0,0,0,0,e^{12},e^{13}+e^{27}+e^{45}}\\
&\lambda_5,\lambda_6,\lambda_8-\lambda_5,2 \lambda_8-2 \lambda_7,\lambda_8-\lambda_7,-\lambda_8+2 \lambda_7,\lambda_7,\lambda_8&e_5,e_6,e_4,e_3,e_2,e_1,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,0,e^{12},e^{17}+e^{34}+e^{56}}\\
&-\lambda_6+\lambda_8,\lambda_6,-\lambda_7+\lambda_8,2 \lambda_7-\lambda_8,\lambda_7,-\lambda_4+\lambda_8,\lambda_4,\lambda_8&e_5,e_6,e_1,e_2,e_7,e_3,e_4,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,0,e^{12},e^{13}}\\
&\lambda_6,\lambda_3,-\lambda_3+\lambda_8,\lambda_4,\lambda_3+\lambda_7-\lambda_8,\lambda_7,\lambda_8,\lambda_5&e_6,e_3,e_1,e_4,e_2,e_7,e_8,e_5\\

\multicolumn{3}{L}{0,0,0,0,0,0,e^{12},e^{34}}\\
&\lambda_4,\lambda_5,\lambda_7-\lambda_2,\lambda_2,\lambda_7,\lambda_6,-\lambda_4+\lambda_8,\lambda_8&e_4,e_5,e_1,e_2,e_7,e_6,e_3,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,0,e^{12},e^{13}+e^{24}}\\
&-\lambda_8+\lambda_7+\lambda_4,\lambda_5,\lambda_6,2 \lambda_8-\lambda_7-\lambda_4,\lambda_8-\lambda_4,\lambda_7,\lambda_4,\lambda_8&e_1,e_5,e_6,e_3,e_2,e_7,e_4,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,0,e^{13}+e^{24},e^{12}+e^{34}}\\
&\lambda_5,\lambda_8-\lambda_4,\lambda_8-\lambda_4,\lambda_4,\lambda_4,\lambda_8,\lambda_8,\lambda_6&e_5,e_2,e_3,e_1,e_4,e_7,e_8,e_6\\

\multicolumn{3}{L}{0,0,0,0,0,0,-e^{13}+e^{24},e^{12}+e^{34}}\\
&\lambda_6,\lambda_8-\lambda_4,\lambda_8-\lambda_4,\lambda_4,\lambda_4,\lambda_8,\lambda_8,\lambda_5&e_6,e_2,e_3,e_1,e_4,e_7,e_8,e_5\\

\multicolumn{3}{L}{0,0,0,0,0,0,e^{12},e^{13}+e^{45}}\\
&\lambda_5,-\lambda_5+\lambda_8,\lambda_6,\lambda_3,\lambda_3+\lambda_7-\lambda_8,-\lambda_3+\lambda_8,\lambda_7,\lambda_8&e_5,e_4,e_6,e_3,e_2,e_1,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,0,e^{13}+e^{24},e^{12}+e^{35}}\\
&\lambda_6,-\lambda_5+\lambda_8,\lambda_5,2 \lambda_7+\lambda_5-2 \lambda_8,\lambda_7+\lambda_5-\lambda_8,-\lambda_7-\lambda_5+2 \lambda_8,\lambda_7,\lambda_8&e_6,e_3,e_5,e_4,e_1,e_2,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,0,e^{12},e^{34}+e^{56}}\\
&\lambda_8-\lambda_6,\lambda_7-\lambda_2,\lambda_4,-\lambda_4+\lambda_8,\lambda_2,\lambda_7,\lambda_6,\lambda_8&e_5,e_1,e_4,e_3,e_2,e_7,e_6,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,0,e^{12},e^{13}+e^{24}+e^{56}}\\
&-\lambda_4+2 \lambda_8-\lambda_7,\lambda_4,-\lambda_4+\lambda_8,\lambda_4-\lambda_8+\lambda_7,\lambda_6,\lambda_7,\lambda_8-\lambda_6,\lambda_8&e_3,e_4,e_2,e_1,e_6,e_7,e_5,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,0,e^{13}+e^{24},e^{12}+e^{56}}\\
&\lambda_8-\lambda_7+\lambda_4,\lambda_8-\lambda_6,\lambda_6,-\lambda_8+2 \lambda_7-\lambda_4,\lambda_4,\lambda_7-\lambda_4,\lambda_8,\lambda_7&e_1,e_5,e_6,e_3,e_4,e_2,e_8,e_7\\

\multicolumn{3}{L}{0,0,0,0,0,0,e^{13}+e^{24},e^{15}+e^{26}}\\
&\lambda_5,\lambda_5+\lambda_7-\lambda_8,-\lambda_5+\lambda_8,\lambda_6,\lambda_6+\lambda_7-\lambda_8,-\lambda_6+\lambda_8,\lambda_7,\lambda_8&e_5,e_3,e_1,e_6,e_4,e_2,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,0,e^{12}+e^{34},e^{13}+e^{24}+e^{56}}\\
&\lambda_6,-\lambda_4+\lambda_8,-\lambda_4+\lambda_8,\lambda_4,\lambda_4,-\lambda_6+\lambda_8,\lambda_8,\lambda_8&e_6,e_2,e_3,e_1,e_4,e_5,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,0,-e^{12}+e^{34},e^{13}+e^{24}+e^{56}}\\
&-\lambda_4+\lambda_8,-\lambda_4+\lambda_8,\lambda_6,-\lambda_6+\lambda_8,\lambda_4,\lambda_4,\lambda_8,\lambda_8&e_2,e_3,e_6,e_5,e_1,e_4,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,0,e^{12}+e^{34},e^{13}+e^{25}+e^{46}}\\
&\lambda_6,\lambda_6+2 \lambda_7-2 \lambda_8,-\lambda_6-2 \lambda_7+3 \lambda_8,-\lambda_6-\lambda_7+2 \lambda_8,-\lambda_6+\lambda_8,\lambda_6+\lambda_7-\lambda_8,\lambda_7,\lambda_8&e_6,e_2,e_5,e_1,e_4,e_3,e_7,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,0,e^{13}+e^{25}+e^{46},e^{12}+e^{34}+e^{56}}\\
&\text{weights of split torus: } \lambda_8-\lambda_6,\lambda_6,\lambda_6,\lambda_8-\lambda_6,\lambda_8-\lambda_6,\lambda_6,\lambda_8,\lambda_8\\

\multicolumn{3}{L}{0,0,0,0,0,0,0,e^{12}}\\
&\lambda_4,\lambda_5,\lambda_2,\lambda_6,\lambda_8-\lambda_2,\lambda_8,\lambda_3,\lambda_7&e_4,e_5,e_2,e_6,e_1,e_8,e_3,e_7\\

\multicolumn{3}{L}{0,0,0,0,0,0,0,e^{12}+e^{34}}\\
&\lambda_5,\lambda_2,-\lambda_2+\lambda_8,\lambda_6,\lambda_4,\lambda_7,-\lambda_4+\lambda_8,\lambda_8&e_5,e_2,e_1,e_6,e_4,e_7,e_3,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,0,0,e^{12}+e^{34}+e^{56}}\\
&\lambda_8-\lambda_2,\lambda_6,-\lambda_6+\lambda_8,\lambda_7,\lambda_4,\lambda_2,-\lambda_4+\lambda_8,\lambda_8&e_1,e_6,e_5,e_7,e_4,e_2,e_3,e_8\\

\multicolumn{3}{L}{0,0,0,0,0,0,0,0}\\
&\lambda_6,\lambda_3,\lambda_7,\lambda_4,\lambda_1,\lambda_8,\lambda_5,\lambda_2&e_6,e_3,e_7,e_4,e_1,e_8,e_5,e_2\\



